Breakdown of the Law of Reflection at a Disordered Graphene Edge

The law of reflection states that smooth surfaces reflect waves specularly, thereby acting as a mirror. This law is insensitive to disorder as long as its length scale is smaller than the wavelength. Monolayer graphene exhibits a linear dispersion at low energies and consequently a diverging Fermi wavelength. We present proof that for a disordered graphene boundary, resonant scattering off disordered edge modes results in diffusive electron reflection even when the electron wavelength is much longer than the disorder correlation length. Using numerical quantum transport simulations, we demonstrate that this phenomenon can be observed as a nonlocal conductance dip in a magnetic focusing experiment.

==> anc/cauchy.py <==
import numpy as np
from numpy import pi, exp
from scipy.linalg import toeplitz, solve_toeplitz
from scipy.optimize import curve_fit
import matplotlib.pyplot as plt
import time

t = time.time()

L = [300]
nL = len(L)

a = [5]
na = len(a)

nav = 10000

bins = np.arange(-100, 100, .1)
lbins = np.arange(-10, 10, .01)

chis = np.zeros((nL, na, nav))

def cauchy(x, gamma):
    return gamma / (x**2 + gamma**2) / pi

for iL in range(nL):
    for ia in range(na):        
        positions = np.array(range(L[iL]))
        
        # covariance matrix for Gaussian correlated and uncorrelated disorder
        covar = [toeplitz(exp(-positions**2 / (2 * a[ia]**2))),
                 np.identity(L[iL])]
        rand = []
        hist = []
        gamma = []; delta_gamma = []
        
        for corr in range(2):
            # create correlated random variables --> disorder potential
            rand.append(np.random.multivariate_normal(np.zeros(L[iL]), covar[corr], nav))
            chi = []

            for j in range(nav):
                # compute the Fourier transform of the disorder potential
                xt = np.fft.ifft(rand[corr][j, :])
                
                # Toeplitz matrix \tilde{x} and vector \tilde{x}_\uparrow
                xtm = toeplitz(xt[:-1])
                xtup = np.flip(xt, 0)[:-1].conj()
                
                chi.append(np.real(np.dot(xtup.T.conj(), 
                                          solve_toeplitz(xt[:-1], xtup)) - xt[0]))

            # fit histogram of chi to Cauchy distribution to obtain gamma
            hist.append(np.histogram(chi, bins=bins, density=True))
            popt, perr = curve_fit(cauchy, hist[corr][1][:-1], hist[corr][0])
            gamma.append(popt[0])
            delta_gamma.append(perr[0])

for corr in range(2):
    print gamma[corr], delta_gamma[corr]

    plt.figure()
    plt.plot(hist[corr][1][:-1], hist[corr][0])
    plt.plot(bins[:-1], cauchy(bins[:-1], gamma[corr]))
    plt.show()

print time.time() - t, " s"
    

==> anc/constants.py <==
import numpy as np

hbar = 1.054571800e-34  # [J*s]
e = 1.602e-19 # [C]
muB = 9.27401e-24  # Bohr magneton [J/T]
g_factor = 2  # Vacuum g factor
d = 1.42 # Spacing between neighbouring carbon atoms [Å]
a = np.sqrt(3.)*d  # Lattice constant - length of Bravais vectors [Å]
vF = 1.0e6 # Fermi velocity [m/s]
t = 2.8  # Nearest neighbour hopping amplitude [eV]
E0 = hbar*vF/(a*1e-10)/(e*t)  # Energy scale of velocity, scaled in terms of t

==> anc/edge_scattering.py <==
import kwant
from kwant.digest import gauss
from kwant.digest import uniform
from math import sqrt, pi
import numpy as np
from numpy import sin, cos, arccos, exp
from scipy import linalg as la
from operator import itemgetter
import time
import sys as sys_

# from memory_profiler import memory_usage

def make_system(L, D, amp, period, edge, potential, plot='none'):
    """
    Create the system consisting of scattering region and lead. The scattering
    region is of size L x D in units of the graphene lattice constant a, with
    periodic boundary conditions along x. The boundary can be straight or
    sine-shaped (`rough`), based on zigzag or armchair. Additionally a
    disorder potential can be applied.
    The lead is attached from below and extends periodically to -infinity.

    Parameters:
        (all lengths are given in units of a = a_0 * sqrt(3),
         where a_0 is the C-C distance)

        L : length of the sample edge
        D : width of the scattering region
        amp : amplitude of sine oscillation of the edge
        period : period of sine oscillation of the edge

        edge : 'zigzag' or 'armchair': type of the boundary
        potential : 'gauss' or 'uniform': distribution of the disorder potential

        plot : 'sys' or 'lead' or 'none':
               Plot the system or the lead unit cell or nothing
    Returns:
        sys : finalized Kwant system
    """

    sys = kwant.Builder()
    if edge == 'zigzag':
        lat = kwant.lattice.honeycomb()
        A, B = lat.sublattices
    elif edge == 'armchair':
        lat = kwant.lattice.general([(sqrt(3), 0), (0, 1)],
                                    [(0, 0), (0.5 / sqrt(3), 0.5),
                                     (1.5 / sqrt(3), 0.5), (2 / sqrt(3), 0)])
        A1, B1, A2, B2 = lat.sublattices
        L2 = int(round(L / sqrt(3)))

    # define the scattering region with sine-shaped (amp>0)
    # or straight (amp=0) edge
    def sine_region(pos):
        x, y = pos
        return 0 <= x < L \
               and 0 <= y < D + amp * sin(2 * pi * x / period)

    # define the random onsite potential
    def onsite(site, V0, V, d, salt):
        x, y = site.pos

        dist = D + amp * sin(2 * pi * x / period) - y
        d0 = d * sqrt(3) / 2 if edge == 'zigzag' else d / 2.

        if potential == 'gauss':
            return V0 + V * gauss(repr(site), salt) \
                   if dist <= d0 else 0
        elif potential == 'uniform':
            return V0 + V * sqrt(3) * (uniform(repr(site), salt) * 2 - 1) \
                   if dist <= d0 else 0
        else:
            return 0

    # define onsite potential on the leads
    def onsite_leads(site, V0, V, d, salt):
        return 0

    # create sites and hoppings within the scattering region
    sys[lat.shape(sine_region, (0, 0))] = onsite
    sys[lat.neighbors()] = -1

    # define the lead
    def make_lead():
        if edge == 'zigzag':
            lead_sym = kwant.TranslationalSymmetry((0, -sqrt(3)))
            lead = kwant.Builder(lead_sym)

            lead[(A(i, 0) for i in range(L))] = onsite_leads
            lead[(A(i, 1) for i in range(L))] = onsite_leads
            lead[(B(i, 0) for i in range(L))] = onsite_leads
            lead[(B(i, 1) for i in range(L))] = onsite_leads

            lead[lat.neighbors()] = -1

            # periodic boundary conditions
            lead[A(0, 0), B(L, -1)] = -1
            lead[B(0, 0), A(L-1, 1)] = -1

        elif edge == 'armchair':
            lead_sym = kwant.TranslationalSymmetry((0, -1))
            lead = kwant.Builder(lead_sym)

            lead[(A1(i, 0) for i in range(L2))] = onsite_leads
            lead[(B1(i, 0) for i in range(L2))] = onsite_leads
            lead[(A2(i, 0) for i in range(L2))] = onsite_leads
            lead[(B2(i, 0) for i in range(L2))] = onsite_leads

            lead[lat.neighbors()] = -1

            # periodic boundary conditions
            lead[A1(0, 0), B2(L2 - 1, 0)] = -1

        return lead

    # create and attach lead
    lead = make_lead()
    sys.attach_lead(lead)

    if edge == 'zigzag':
        # periodic boundary conditions within the scattering region and
        # between scattering region and lead
        sys[((A(-i, 2*i), B(L-i, 2*i-1))
             for i in range(int(D/sqrt(3))+1))] = -1
        sys[((B(-i, 2*i), A(L-i-1, 2*i+1))
             for i in range(int(round(D/sqrt(3)))))] = -1

    elif edge == 'armchair':
        # periodic boundary conditions within the scattering region and
        # between scattering region and lead
        sys[((A1(0, i), B2(L2 - 1, i)) for i in range(D))] = -1

    def eradicate_dangling_sites(sys):
        """
        Keep deleting dangling sites until none are left.
        (modified version of the Kwant function `eradicate_dangling`
        to not eradicate the connection between lead and
        scattering region in this particular setting)
        """
        sites = list(site for site in sys.H
                     if sys._out_degree(site) < 2)
        for site in sites:
            if site.pos[1] > 0:   # additionally check this compared to Kwant
                if site not in sys.H:
                    continue
                while site:
                    neighbors = tuple(sys._out_neighbors(site))
                    if neighbors:
                        assert len(neighbors) == 1
                        neighbor = neighbors[0]
                        sys._del_edge(neighbor, site)
                        if sys._out_degree(neighbor) > 1:
                            neighbor = False
                    else:
                        neighbor = False
                    del sys.H[site]
                    site = neighbor

    eradicate_dangling_sites(sys)

    # plot the system, with colors representing the onsite potential
    def color(site):
        return sys[site](site, 1, 0.5, 0.4, 'b')

    if plot == 'lead' or plot == 'sys':
        import matplotlib.pyplot as plt
        from matplotlib import cm

    if plot == 'lead':
        kwant.plot(lead)
    elif plot == 'sys':
        kwant.plot(sys, num_lead_cells=5, site_color=color, cmap=cm.coolwarm)

    # finalize and return the system
    return sys.finalized()

def rearrange_modes(wf, lead):
    """
    Sort the modes by lattice sites according to the system geometry.
    This function accounts for the fact that in Kwant version 1.0.3 used here
    the wavefuncion amplitudes returned by the solver are in random order, not
    necessarily reflecting the actual positions of the corresponding sites
    within the lattice. The wavefunctions are sorted by y- and x-coordinate,
    starting with the first row parallel to the boundary.

    Parameters:
        wf : array containing all wavefunction amplitudes as [site][orbital]
        lead : lead instance containing the lattice sites in the same order
               as wf, used to access site positions
    Returns:
        modes : array containing all wavefunctions as [mode][sorted_site]
    """

    sites = []
    for site in range(lead.cell_size):
        sites.append([lead.pos(site)[0], lead.pos(site)[1], wf[site]])
    sites = sorted(sites, key=itemgetter(1,0))

    # rearrange wavefunctions mode by mode
    modes = []
    for orbital in range(len(wf[0])):
        mode = []
        for site in range(lead.cell_size):
            mode.append(sites[site][2][orbital])
        modes.append(mode)
    return np.array(modes)

def T_x(mode):
    """
    Implements the translation operator in x-direction on a given mode.
    `mode` is translated by one lattice constant in x-direction.
    Requires `mode` to be correctly arranged (rearrange_modes(...)).
    """

    if edge == 'zigzag':
        n = len(mode) / 4
        return np.concatenate((np.roll(mode[:n], -1),
                               np.roll(mode[n:2*n], -1),
                               np.roll(mode[2*n:3*n], -1),
                               np.roll(mode[3*n:4*n], -1)))
    elif edge == 'armchair':
        n = len(mode) / 2
        return np.concatenate((np.roll(mode[:n], -2), np.roll(mode[n:], -2)))

def diag_T_x(m1, m2):
    """
    Diagonalize the translation operator T_x in the subspace of two
    modes m1, m2 with same momentum k_y.

    Parameters:
        m1, m2 : two (correctly arranged) arrays containing wavefunctions
    Returns:
        k_x : 1D array with momentum eigenvalues +/-(k_x) of T_x
        V : 2D array with eigenvectors of T_x as columns
    """

    T_sub = [[np.dot(np.conj(m1), T_x(m1)), np.dot(np.conj(m1), T_x(m2))],
             [np.dot(np.conj(m2), T_x(m1)), np.dot(np.conj(m2), T_x(m2))]]

    W, V = np.linalg.eig(T_sub)

    return np.angle(W), V

def basis_change(S, modes, k_y):
    """
    Rotate the S-matrix into the eigenbases of translation operator T_x
    within all subspaces of same momentum k_y :
    S --> P * U * V^T * M * S * V * U * P,
    where
        M : rotates the outgoing modes into the time-reversed incoming
            ones to ensure that the S-Matrix is symmetric if the system
            is time-reversal invariant
        V, V^T : rotate the S-Matrix from the random bases obtained by
                 Kwant to the T_x eigenbases
        U : ensures that the two modes within one subspace of same k_y
            are sorted by K, K' (in this order)
        P : fixes the phase of S such that chiral symmetry is reflected
            (i.e., for a clean zigzag boundary, we obtain S = 1_N)

    Parameters:
        S : S-Matrix as computed by Kwant solver
        modes : array with all (correctly arranged) propagating modes
        k_y : array containing all k_y momenta
    Returns:
        k_x : array containing all momenta k_x sorted according to k_y
              For same k_y always +k_x > 0 comes before -k_x < 0
        phi : array containing all incoming modes in the new basis
        S : array: S-matrix in the new basis
    """

    d = len(S)   # number of incoming/outgoing modes
    V = []
    M = []
    U = []
    P = []
    k_x = []
    sigma_x = np.array([[0, 1], [1, 0]])

    if edge == 'zigzag':

        # scan the first half (incoming) modes by k_y
        for i in range(d/2):
            # incoming and outgoing modes for a certain k_y
            chi_in = np.array([modes[2*i], modes[2*i+1]])
            chi_out = np.array([modes[2*i+d], modes[2*i+1+d]])

            # rotate outgoing modes into time-reversed incoming ones
            M_i = np.dot(chi_in, chi_out.T) / np.linalg.norm(chi_in[0])**2

            # diagonalize T_x in subspace of same k_y
            k_x_i, V_i = diag_T_x(chi_in[0], chi_in[1])

            # fix order of +/- k_x
            if k_x_i[0] < k_x_i[1]:   # wrong order --> exchange
                U_i = sigma_x
                k_x.append(k_x_i[1])
                k_x.append(k_x_i[0])
            else:                     # already correct order
                U_i = np.identity(2)
                k_x.append(k_x_i[0])
                k_x.append(k_x_i[1])

            # fix phase such that S reflects chiral symmetry
            phi_in = np.dot(U_i, np.dot(V_i.T, chi_in))
            len_line = len(phi_in[0]) / 4
            P_i = np.diag(np.exp(1j * np.angle(phi_in[:, 2 * len_line])))

            V.append(V_i)
            M.append(M_i)
            U.append(U_i)
            P.append(P_i)

    elif edge == 'armchair':

        i = 0
        while i < d:
            if np.allclose(k_y[i], k_y[i + 1]):
                # incoming and outgoing modes for a certain k_y
                chi_in = np.array([modes[i], modes[i+1]])
                chi_out = np.array([modes[i+d], modes[i+1+d]])

                # rotate outgoing modes into time-reversed incoming ones
                M_i = np.dot(chi_in, chi_out.T) / np.linalg.norm(chi_in[0])**2

                # diagonalize T_x in subspace of same k_y
                k_x_i, V_i = diag_T_x(chi_in[0], chi_in[1])

                k_x.append(k_x_i[0])
                k_x.append(k_x_i[1])

                V.append(V_i)
                M.append(M_i)
                U.append(np.identity(2))
                P.append(np.identity(2))

                i += 2
            else:
                k_x.append(0.)
                V.append(1. + 0.j)
                M.append(1. + 0.j)
                U.append(1.)
                P.append(1. + 0.j)

                i += 1

    V = la.block_diag(*V)
    M = la.block_diag(*M)
    U = la.block_diag(*U)
    P = la.block_diag(*P).conj()

    phi = np.dot(U, np.dot(V.T, modes[:d]))
    S = np.dot(P,
               np.dot(U,
                      np.dot(V.T,
                             np.dot(M, np.dot(S, np.dot(V, np.dot(U, P)))))))

    return np.array(k_x), phi, S

def get_angles(phi, k_x, k_y):
    """
    Calculate the angles of all modes with respect to the normal
    of the sample edge, based on their velocities v_x, v_y.
    Angles left of the surface normal are negative, angles right are positive.

    (First way to obtain the velocities, without using the graphene
    dispersion, but the Hellmann-Feynman theorem to then compute the
    derivative of the Hamiltonian with respect to k_x, k_y. For this
    procedure a rectangular superlattice with 4 sites per unit cell
    is used.)

    Parameters:
        phi : array containing all incoming modes
        k_x : array containing all k_x momenta of incoming modes
        k_y : array containing all k_y momenta of incoming
              and outgoing modes
    Returns:
        angles : array containing angles for each incoming mode
                 in pairs corresponding to K- and K'-point
    """

    d = len(phi)          # number of incoming modes
    L = len(phi[0]) / 4   # number of sites in x-dir

    # hopping matrices
    Tx = np.zeros((4, 4), dtype=complex)
    Ty = np.zeros((4, 4), dtype=complex)
    Txy = np.zeros((4, 4), dtype=complex)

    # translation operator T_x and T_y eigenvalues
    mu = exp(1j * k_x)
    lmbda = exp(1j * k_y * sqrt(3))   # rescale k_y to original units

    angles = []
    for m in range(d):
        # hopping matrices between unit cells of rectangular superlattice
        Tx[1, 2] = -mu[m]
        Ty[0, 3] = -lmbda[m]
        Txy[0, 3] = -mu[m] * lmbda[m]

        # wavefunction in 4-site unit cell
        u = [phi[m][0], phi[m][L], phi[m][2*L], phi[m][3*L]]

        # velocity operators in x- and y-direction
        vel_x = Tx - Tx.T.conj() + Txy - Txy.T.conj()
        vel_y = Ty - Ty.T.conj() + Txy - Txy.T.conj()

        # matrix elements of velocity operators
        vel_x = -1j * np.dot(np.conj(u), np.dot(vel_x, u))
        vel_y = 1j * np.dot(np.conj(u), np.dot(vel_y, u))

        # calculate angle, take care of different unit cell lengths
        angles.append(np.arctan(np.real(vel_x / vel_y / sqrt(3)))
                      * 180 / pi)

    return np.array(angles)

def grad_disp(k_x, k_y):
    """
    Returns gradient of graphene dispersion at (k_x, k_y).

    (Second way to compute velocities of modes, by just using the known
    graphene tight-binding dispersion which is also exact in the case of
    an infinite lead with PBC.)

    Parameters:
        k_x : array containing all k_x momenta of incoming modes
        k_y : array containing all k_y momenta only of incoming modes
              (same length as k_x)
    Returns:
        grad_x : x-component of gradient of the graphene dispersion
        grad_y : y-component of gradient of the graphene dispersion
    """

    # shift k_y down by one unit vector of the rectangular reciprocal
    # lattice, such that the data-points (k_x, k_y) are located around
    # the Dirac points of the dispersion on the regular
    # hexagonal lattice
    k_y = (k_y - (2 * pi / sqrt(3))) \
          * sqrt(3) / 2   # <-- just for shortening notation below

    # calculate gradient of the dispersion
    f = 2 * cos(k_x) + 4 * cos(k_y) * cos(k_x / 2)
    eps = sqrt(f + 3)
    grad_x = -(sin(k_x) + cos(k_y) * sin(k_x / 2)) / eps
    grad_y = -sqrt(3) * sin(k_y) * cos(k_x / 2) / eps
    return grad_x, grad_y

def plot_k_space(k_x, k_y, energy):
    """
    Plot all modes as points in k-space relative to Dirac points,
    compared to Fermi surface

    Parameters:
        k_x : array containing all k_x momenta of incoming modes
        k_y : array containing all k_y momenta of incoming
              and outgoing modes
        energy : Fermi energy at which the scattering problem was solved.
                 Used to plot the Fermi surface.
    """

    import matplotlib.pyplot as plt

    d = len(k_x)
    K = 2 * pi / 3   # Dirac point x-coordinate

    for m in range(d / 2):
        # plot k-values relative to Dirac points
        plt.plot(k_x[2*m] - K, k_y[d+2*m], 'o')       # K-point
        plt.plot(k_x[2*m+1] + K, k_y[d+2*m+1], 'x')   # K'-point

    # plot Fermi surfaces at K- and K'-point
    v_F = sqrt(3)/2
    momenta_x = np.linspace(-energy/v_F, energy/v_F, 200)
    FS_K = - (2 / sqrt(3)) \
                 * arccos((energy**2 - 3 - 2 * cos(momenta_x + K))
                             / (4 * cos((momenta_x + K) / 2))) \
           + (2 * pi / sqrt(3))

    FS_Kp = - (2 / sqrt(3)) \
                 * arccos((energy**2 - 3 - 2 * cos(momenta_x - K))
                             / (4 * cos((momenta_x - K) / 2))) \
            + (2 * pi / sqrt(3))

    plt.plot(momenta_x, FS_K)
    plt.plot(momenta_x, FS_Kp)
    plt.show()

def get_P(S, thetas):
    """
    Returns probabilities for specular and diffusive reflection.

    Parameters:
        S : array containing the S-matrix in the correct basis
            (obtained by basis_change(...))
        thetas : array containing angles of all modes, in the same basis as S
                 (obtained by get_angles(...))
    Returns:
        For the incoming mode closest to normal incidence within the valley K:
            P_intraspec : probability to scatter (specularly) into the outgoing
                          mode with the same angle w.r.t. the surface normal,
                          within the same valley K
            P_intradiff : (= P_intra - P_intraspec)
                          probability to scatter (diffusively) into an outgoing
                          mode with a different angle w.r.t. the surface normal,
                          within the same valley
            P_interspec : probability to scatter (specularly) into the outgoing
                          mode with the same angle w.r.t. the surface normal,
                          in the opposite valley K'
            from these probabilities one can also obtain:
                P_intra : (= P_intraspec + P_intradiff)
                          total probability to scatter into any
                          outgoing mode within the same valley K
                          (total intra-valley scattering probability)
                P_inter : (= 1 - P_intra)
                          total probability to scatter into any
                          outgoing mode in the opposite valley K'
                          (total inter-valley scattering probability)
                P_diff :  (= 1 - P_intraspec)
                          total probability to scatter into any mode with a
                          different angle w.r.t. to the surface normal, in any
                          valley, i.e. into any mode with a different momentum
                          k_x along the boundary
                          (total diffusive scattering probability)
        Similarly, averaged over all incoming modes:
            P_*_t : same physical meaning as P_*, but evaluated for all
                    incoming angles, and then averaged over them

    """
    w = len(thetas) / 2    # number of modes per valley

    # obtain probabilities from scattering amplitudes
    S = np.abs(S)**2

    # split angles into K and K' part, sort each part by magnitude
    if edge == 'zigzag':
        th_K = thetas[0::2]
        th_Kp = thetas[1::2]
    elif edge == 'armchair':
        th_K = thetas[w:]
        th_Kp = thetas[:w]

    ind_K = np.argsort(th_K)
    ind_Kp = np.argsort(th_Kp)
    th_K = th_K[ind_K]
    th_Kp = th_Kp[ind_Kp]

    # split and sort S-Matrix by angles
    if edge == 'zigzag':
        S_KK = S[1::2, 0::2][ind_Kp, :][:, ind_K]
        S_KpK = S[0::2, 0::2][ind_K, :][:, ind_K]
    elif edge == 'armchair':
        S_KK = S[:w, w:][ind_Kp, :][:, ind_K]
        S_KpK = S[w:, w:][ind_K, :][:, ind_K]

    # evaluate probabilities at an incoming angle
    # around 0 degrees / normal to edge
    ind = int(round(w / 2))
    P_intra = sum(S_KK[:, int(round(w / 2))])
    P_inter = sum(S_KpK[:, int(round(w / 2))])
    P_intraspec = S_KK[-ind - 1, ind]
    P_interspec = S_KpK[-ind - 1, ind]

    # average probabilities over all incoming angles
    P_intra_t = sum(sum(S_KK)) / len(S_KK)
    P_inter_t = sum(sum(S_KpK)) / len(S_KpK)
    P_intraspec_t = sum(S_KK[-i - 1, i] for i in range(len(S_KK))) / len(S_KK)
    P_interspec_t = sum(S_KpK[-i - 1, i] for i in range(len(S_KpK))) /len(S_KpK)

    return [P_intraspec, P_intra - P_intraspec, P_interspec,
            P_intraspec_t, P_intra_t - P_intraspec_t, P_interspec_t]

def get_scattering_prob(S, thetas, normalize):
    """
    Compute all scattering probabilities (squared matrix elements of S).
    Sort angles by magnitude and matrix elements of S correspondingly,
    to have access to angular-resolved scattering probabilities.

    Parameters:
        S : array containing the S-matrix in the correct basis
            (obtained by basis_change(...))
        thetas : array containing angles of all modes, in the same basis as S
                 (obtained by get_angles(...))
        normalize : boolean
                    If true, normalize the scattering probabilities to obtained
                    a (discrete) angular-dependent probability density.
                    Necessary, since the modes are equally spaced in k-space,
                    but the relation between momentum and angle is not linear.
    Returns:
        S : array containing the properly sorted scattering probabilities, in
            four blocks:
            S_KK = S[0] : scattering probabilities from valley K to K
            S_KKp = S[1] : scattering probabilities from valley K' to K
            S_KpK = S[2] : scattering probabilities from valley K to K'
            S_KpKp = S[3] : scattering probabilities from valley K' to K'
            Each of the blocks is sorted by the angles of the corresponding
            modes, from large negative to large positive angles
        thetas : array containing the angles, in two columns:
            th_K = thetas[0] : angles of the modes in valley K
            th_Kp = thetas[1] : angles of the modes in valley K'
            Both blocks are sorted from large negative to large positive angles
    """

    d = len(thetas) / 2
    S = np.abs(S)**2

    # split angles into K and K' part, sort each part by magnitude
    if edge == 'zigzag':
        th_K = thetas[0::2]
        th_Kp = thetas[1::2]
    elif edge == 'armchair':
        th_K = thetas[d:]
        th_Kp = thetas[:d]

    ind_K = np.argsort(th_K)
    ind_Kp = np.argsort(th_Kp)
    th_K = th_K[ind_K]
    th_Kp = th_Kp[ind_Kp]

    # split and sort S-Matrix by angles
    if edge == 'zigzag':
        S_KK = S[1::2, 0::2][ind_Kp, :][:, ind_K]
        S_KKp = S[1::2, 1::2][ind_Kp, :][:, ind_Kp]
        S_KpK = S[0::2, 0::2][ind_K, :][:, ind_K]
        S_KpKp = S[0::2, 1::2][ind_K, :][:, ind_Kp]
    elif edge == 'armchair':
        S_KK = S[:d, d:][ind_Kp, :][:, ind_K]
        S_KKp = S[:d, :d][ind_Kp, :][:, ind_Kp]
        S_KpK = S[d:, d:][ind_K, :][:, ind_K]
        S_KpKp = S[d:, :d][ind_K, :][:, ind_Kp]

    # normalize scattering probability to prob. density (for each angle)
    if normalize:
        for th_out in range(d):
            if th_out == 0:
                norm_K = abs(th_K[0] - th_K[1])
                norm_Kp = abs(th_Kp[0] - th_Kp[1])
            elif th_out == d - 1:
                norm_K = abs(th_K[d - 2] - th_K[d - 1])
                norm_Kp = abs(th_Kp[d - 2] - th_Kp[d - 1])
            else:
                norm_K = abs(th_K[th_out + 1] - th_K[th_out - 1]) / 2
                norm_Kp = abs(th_Kp[th_out + 1] - th_Kp[th_out - 1]) / 2

            S_KK[th_out, :] = S_KK[th_out, :] / norm_Kp
            S_KKp[th_out, :] = S_KKp[th_out, :] / norm_Kp
            S_KpK[th_out, :] = S_KpK[th_out, :] / norm_K
            S_KpKp[th_out, :] = S_KpKp[th_out, :] / norm_K

    S = np.concatenate((S_KK, S_KKp, S_KpK, S_KpKp), axis=0)
    thetas = np.concatenate(([th_K], [th_Kp]), axis=0)

    return S, thetas

def get_var_phi(P, thetas):
    """
    Compute the variance of the scattering angle for intra-valley scattering,
    averaged over all incoming angles.

    Parameters:
        P : array containing the scattering probabilities from all
            incoming to outgoing modes (elements of abs(S)^2, obtained from
            get_scattering_prob(...)).
        thetas : array containing all angles of modes
    Returns:
        var_phi : variance of the scattering angle for intra-valley
                  scattering, averaged over all incoming angles
    """
    d = len(P) / 4     # number of modes per valley

    P_KK = P[0:d, :]
    P_KKp = P[d:2*d, :]
    P_KpK = P[2*d:3*d, :]
    P_KpKp = P[3*d:4*d, :]
    th_K = thetas[0]
    th_Kp = thetas[1]

    var_phi_intra = []
    var_phi_inter = []
    var_phi_intra_rel = []
    var_phi_inter_rel = []

    for th_in in range(d):
        # variance of scattering angle for K-K-scattering
        mean = np.dot(P_KK[:, th_in], th_K)
        var_phi_intra.append(np.dot(P_KK[:, th_in], (th_K - mean)**2))
        # variance of scattering angle for K'-K'-scattering
        mean = np.dot(P_KpKp[:, th_in], th_Kp)
        var_phi_intra.append(np.dot(P_KpKp[:, th_in], (th_Kp - mean)**2))
        # variance of scattering angle for K'-K-scattering
        mean = np.dot(P_KKp[:, th_in], th_Kp)
        var_phi_inter.append(np.dot(P_KKp[:, th_in], (th_Kp - mean)**2))
        # variance of scattering angle for K-K'-scattering
        mean = np.dot(P_KpK[:, th_in], th_K)
        var_phi_inter.append(np.dot(P_KpK[:, th_in], (th_K - mean)**2))

        # for relative angles:
        # variance of scattering angle for K-K-scattering
        mean = np.dot(P_KK[:, th_in], th_K - th_K[th_in])
        var_phi_intra_rel.append(np.dot(P_KK[:, th_in], (th_K - th_K[th_in] - mean)**2))
        # variance of scattering angle for K'-K'-scattering
        mean = np.dot(P_KpKp[:, th_in], th_Kp - th_Kp[th_in])
        var_phi_intra_rel.append(np.dot(P_KpKp[:, th_in], (th_Kp - th_Kp[th_in] - mean)**2))
        # variance of scattering angle for K'-K-scattering
        mean = np.dot(P_KKp[:, th_in], th_Kp - th_Kp[th_in])
        var_phi_inter_rel.append(np.dot(P_KKp[:, th_in], (th_Kp - th_Kp[th_in] - mean)**2))
        # variance of scattering angle for K-K'-scattering
        mean = np.dot(P_KpK[:, th_in], th_K - th_K[th_in])
        var_phi_inter_rel.append(np.dot(P_KpK[:, th_in], (th_K - th_K[th_in] - mean)**2))
    return [np.mean(var_phi_intra), np.mean(var_phi_inter), np.mean(var_phi_intra_rel), np.mean(var_phi_inter_rel)]

def params_S(S):
    """
    At E_F = 0, the 2 x 2 scattering matrix can be expressed by three
    parameters, a complex number z and a phase Phi. abs(z)^2 has the physical
    meaning of the inter-valley scattering probability, and Phi is the
    intra-valley scattering phase (which is the only parameters that remains if
    inter-valley scattering is also neglected).
    This function computes these two parameters for given S. It is therefore
    ONLY applicable if the scattering problem has been solved
    at an energy E_F = 0.

    Parameters:
        S : array of dimension 2 x 2, containing the scattering matrix at
            E_F = 0, in the correct basis (obtained by basis_change(...))
    Returns:
        Phi : intra-valley scattering phase (real number between 0 and 2pi)
        z : complex number, containing information abount the inter-valley
            scattering probability abs(z)^2 and a random phase arg(z)
    """
    if len(S) == 2:
        Phi = np.angle(S[0, 1])
        z = S[0, 0]
        return Phi, z

def benchmark(L, D, amp, period, edge, potential, energy):
    """ benchmark test for memory usage and time consumption """
    print "# time (s)\tmem (MB)"
    sys = make_system(L, D, amp, period, edge, potential, plot='none')

    def f():
        kwant.smatrix(sys, energy)

    t0 = time.time()
    mem = max(memory_usage(f))
    print time.time() - t0, "\t", mem

def main():

    ### System parameters ###

    # system size(s)
    Lmin = 300
    Lmax = 300
    Ls = np.arange(Lmin, Lmax + Lmin, Lmin)   # boundary lengths
    # Ls = [27, 36, 54, 108, 109]

    D = 1                 # width of scattering region
    amp = 0               # amplitude of sine modulation of the boundary
    period = 1            # period of sine modulation of the boundary
    # energy = 0.1          # energy at which to solve the scattering problem

    emin = 0.03 # float(sys_.argv[1]) #####
    emax = 0.20 # float(sys_.argv[1]) #####
    estep = 0.005
    energies = np.arange(emin, emax + estep - estep / 1000, estep)
    energies = np.round(energies, 3)
    nE = len(energies)
    # energy = float(sys_.argv[1]) #####

    global edge
    edge = 'zigzag'

    # constant onsite disorder
    V0 = 0.0 # energy - float(sys_.argv[2]) #####
    DV0 = float(sys_.argv[1]) # 0.2
    V0s = []

    # strengths of random disorder potential
    Vmin = 0.05 # sqrt(10**(-3)) # 0     #####
    Vmax = 0.05 # sqrt(10**(-3)) # 0.25  #####
    Vstep = 0.0025
    Vs = np.arange(Vmin, Vmax + Vstep - Vstep / 1000, Vstep)
    nV = len(Vs)

    # width of region where disorder potential is applied
    # d < 1 means only disorder potential on the outermost sites
    dmin = .4 # 1
    dmax = .4 # 25 if edge == 'zigzag' else 44
    ds = [.4] # range(dmin, dmax + 1)

    # disorder potential distribution: 'gauss' or 'uniform'
    potential = 'gauss'

    # number of impurity configurations to average
    nruns = 100

    # output data form:
    # 'S' : all squared matrix elements of S, i.e. all scattering
    #       probabilities from any incoming to any outgoing mode
    #       (basically full information, produces large amount of data)
    # 'var_phi' : variance of the scattering angle for intra-valley scattering,
    #             averaged over all incoming angles, obtained by get_var_phi(..)
    # 'P' : only summed probabilities obtained by get_P(...):
    #       probability for specular reflection, total inter-valley scattering
    #       probability, total diffusive scattering probability etc.
    # 'S-Matrix' : z, phi parameters of 2x2 S-matrix: full information in terms
    #              of the chosen parametrization of S
    #              (only available for E_F = 0)
    data_out = 'var_phi'
    normalize = False

    # create empty arrays for output data

    if data_out == 'P':
        P_specKK = np.zeros((nV, len(ds)))
        sigma_P_specKK = np.zeros((nV, len(ds)))
        P_diffKK = np.zeros((nV, len(ds)))
        sigma_P_diffKK = np.zeros((nV, len(ds)))
        P_specKpK = np.zeros((nV, len(ds)))
        sigma_P_specKpK = np.zeros((nV, len(ds)))

        P_specKK_t = np.zeros((nV, len(ds)))
        sigma_P_specKK_t = np.zeros((nV, len(ds)))
        P_diffKK_t = np.zeros((nV, len(ds)))
        sigma_P_diffKK_t = np.zeros((nV, len(ds)))
        P_specKpK_t = np.zeros((nV, len(ds)))
        sigma_P_specKpK_t = np.zeros((nV, len(ds)))

    if data_out == 'S':
        S_data = []

    if data_out == 'var_phi':
        var_phis = np.zeros((nE, nV, len(ds), 4))
        sc_phase = np.zeros((nE, nV, len(ds)))
        sc_phases = np.zeros((nE, nV, len(ds)))

    if data_out == 'S-Matrix':
        PHI = np.zeros((len(Ls), len(Vs), len(ds), nruns))
        Z = np.zeros((len(Ls), len(Vs), len(ds), nruns), dtype=complex)

    # compute data:

    t0 = _t_()
    # compute for different boundary lengths
    for L in range(len(Ls)):

        # compute for different Fermi energies
        for iE in range(nE):
            energy = energies[iE]
            V0 = round(energy - DV0, 3)     ##################
            V0s.append(V0)                  ##################

            ### Create the system ###

            sys = make_system(Ls[L], D, amp, period, edge, potential, plot='none')
            lead = sys.leads[0]
            # t = _t_(t0, 'sys')

            ### Calculate propagating modes ###

            sys = sys.precalculate(energy, args=(0, 0, 1, str(time.time())))
            # kwant.plotter.bands(lead, args=(0, 0, 1, str(time.time())))
            # t = _t_(t, 'modes')

            # compute for different disorder potential strengths
            for V in range(nV):
                # compute for different widths of the disordered region
                for d in range(len(ds)):
                    if data_out == 'P':
                        probs = []
                    if data_out == 'S':
                        all_S = []
                    if data_out == 'var_phi':
                        var_phi_n = []
                        sc_phase_n = []
                        sc_phases_n = []

                    # compute for different disorder configurations
                    for run in range(nruns):

                        ### Calculate S-Matrix ###

                        S = kwant.smatrix(sys, energy,
                                          args=(V0, Vs[V], ds[d], str(time.time())))

                        if edge == 'zigzag':
                            k_y = S.lead_info[0].momenta / sqrt(3)
                            v_y = S.lead_info[0].velocities * sqrt(3)
                        elif edge == 'armchair':
                            k_y = S.lead_info[0].momenta
                            v_y = S.lead_info[0].velocities

                        modes = rearrange_modes(S.lead_info[0].wave_functions, lead)
                        # t = _t_(t, 'S-Matrix')

                        ### Basis change of S-Matrix ###

                        try:
                            k_x, phi, S = basis_change(S.data, modes, k_y)
                            # t = _t_(t, 'Basis change')
                        except ValueError as e:
                            print e.__doc__
                            print e.message
                            print "basis change failed"
                        else:
                            if edge == 'armchair':
                                k_x /= sqrt(3)

                            ### Calculate angles of modes ###

                            if edge == 'zigzag':

                                angles = get_angles(phi, k_x, k_y)

                                # ### check: angles via gradient of dispersion
                                # v_x, v_y = grad_disp(k_x, k_y[len(k_y)/2:])
                                # angles_grad = np.arctan(v_x / v_y) * 180 / pi

                                # plot_k_space(k_x, k_y, energy)

                            elif edge == 'armchair':
                                v_y, v_x = grad_disp(k_y[len(k_y)/2:], k_x)
                                angles = np.arctan(v_x / v_y) * 180 / pi

                            # t = _t_(t, 'angles')

                            ### Get parameters of 2x2 scattering matrix ###

                            if data_out == 'S-Matrix':
                                Phi, z = params_S(S)
                                PHI[L, V, d, run] = Phi
                                Z[L, V, d, run] = z

                            ### Get probability for specular / diff. scattering ###

                            if data_out == 'P':
                                probs.append(get_P(np.copy(S), np.copy(angles)))

                            ### Get probabilities from incoming to outgoing modes ###

                            if data_out == 'S':
                                S, thetas = get_scattering_prob(S,angles,normalize)
                                all_S.append(S)

                            ### Get variance of the scattering angle ###
                            ### and variance of the scattering phase ###

                            if data_out == 'var_phi':
                                lS = len(S)
                                if lS / 2 % 2 == 0:
                                    sc_phase_n.append(np.angle(S[lS/2, lS/2 + 1]))
                                else:
                                    sc_phase_n.append(np.angle(S[lS/2 - 1, lS/2]))
                                sc_phases_n.append(np.angle(np.diag(S, 1))[0::2])
                                var_phi_n.append(get_var_phi(
                                                    *get_scattering_prob(S, angles,
                                                                 normalize=False)))

                    if data_out == 'S':
                        # disorder averaging
                        all_S = sum(np.array(all_S)) / nruns

                        S_data.append(all_S)

                    if data_out == 'var_phi':
                        # disorder averaging
                        var_phis[iE, V, d, 0] = np.mean(np.array(var_phi_n)[:, 0])
                        var_phis[iE, V, d, 1] = np.mean(np.array(var_phi_n)[:, 1])
                        var_phis[iE, V, d, 2] = np.mean(np.array(var_phi_n)[:, 2])
                        var_phis[iE, V, d, 3] = np.mean(np.array(var_phi_n)[:, 3])
                        sc_phase[iE, V, d] = np.var(sc_phase_n)
                        sc_phases[iE, V, d] = np.mean(np.var(sc_phases_n, 0))

                    if data_out == 'P':
                        probs = np.transpose(probs)

                        # average probabilities, compute mean values and
                        # standard deviations

                        P_specKK[V, d] = sum(probs[0]) / len(probs[0])
                        sigma_P_specKK[V, d] = sqrt(
                            sum((probs[0] - P_specKK[V, d])**2)
                            / len(probs[0]))

                        P_diffKK[V, d] = sum(probs[1]) / len(probs[1])
                        sigma_P_diffKK[V, d] = sqrt(
                            sum((probs[1] - P_diffKK[V, d])**2)
                            / len(probs[1]))

                        P_specKpK[V, d] = sum(probs[2]) / len(probs[2])
                        sigma_P_specKpK[V, d] = sqrt(
                            sum((probs[2] - P_specKpK[V, d])**2)
                            / len(probs[2]))

                        P_specKK_t[V, d] = sum(probs[3]) / len(probs[3])
                        sigma_P_specKK_t[V, d] = sqrt(
                            sum((probs[3] - P_specKK_t[V, d])**2)
                            / len(probs[3]))

                        P_diffKK_t[V, d] = sum(probs[4]) / len(probs[4])
                        sigma_P_diffKK_t[V, d] = sqrt(
                            sum((probs[4] - P_diffKK_t[V, d])**2)
                            / len(probs[4]))

                        P_specKpK_t[V, d] = sum(probs[5]) / len(probs[5])
                        sigma_P_specKpK_t[V, d] = sqrt(
                            sum((probs[5] - P_specKpK_t[V, d])**2)
                            / len(probs[5]))

            if data_out == 'S-Matrix':
                filename = 'L' + str(Lmin) + '-' + str(Lmax) \
                           + '_D' + str(D) \
                           + '_a'+ str(amp) + '_p' + str(period) \
                           + '_E' + str(energy)[2:] \
                           + '_' + edge \
                           + '_V0' + str(V0) \
                           + '_V' + str(Vmin) + '-' + str(Vmax) \
                           + '_d' + str(dmin) + '-' + str(dmax) \
                           + '_runs' + str(nruns)

                np.savez_compressed(filename, PHI=PHI, Z=Z)

            if data_out == 'S':
                filename = 'L' + str(Ls[L]) + '_D' + str(D) + '_a' + str(amp) \
                           + '_p' + str(period) + '_E' + str(energy)[2:] \
                           + '_' + edge \
                           + '_V' + str(Vmin) + '-' + str(Vmax) \
                           + '_d' + str(dmin) + '-' + str(dmax) \
                           + '_runs' + str(nruns)
                np.savetxt(filename + '_thetas.gz', thetas)
                np.savez_compressed(filename + '_S.npz',
                                    **{name:data for name,data in zip(map(str, ds),
                                                                      S_data)})

            if data_out == 'P':
                filename = 'L' + str(Ls[L]) + '_D' + str(D) + '_a'+ str(amp) \
                           + '_p' + str(period) + '_E' + str(energy)[2:] \
                           + '_V' + str(Vmin) + '-' + str(Vmax) \
                           + '_d' + str(dmin) + '-' + str(dmax) \
                           + '_runs' + str(nruns)

                np.savetxt(filename + '_PspecKK.txt', P_specKK)
                np.savetxt(filename + '_PdiffKK.txt', P_diffKK)
                np.savetxt(filename + '_PspecKpK.txt', P_specKpK)
                np.savetxt(filename + '_sigma_PspecKK.txt', sigma_P_specKK)
                np.savetxt(filename + '_sigma_PdiffKK.txt', sigma_P_diffKK)
                np.savetxt(filename + '_sigma_PspecKpK.txt', sigma_P_specKpK)

                np.savetxt(filename + '_PspecKK_t.txt', P_specKK_t)
                np.savetxt(filename + '_PdiffKK_t.txt', P_diffKK_t)
                np.savetxt(filename + '_PspecKpK_t.txt', P_specKpK_t)
                np.savetxt(filename + '_sigma_PspecKK_t.txt', sigma_P_specKK_t)
                np.savetxt(filename + '_sigma_PdiffKK_t.txt', sigma_P_diffKK_t)
                np.savetxt(filename + '_sigma_PspecKpK_t.txt', sigma_P_specKpK_t)

        if data_out == 'var_phi':
            filename = 'L' + str(Ls[L]) + '_D' + str(D) + '_a' + str(amp) \
                       + '_p' + str(period) \
                       + '_E' + str(min(energies)) + '-' + str(max(energies)) \
                       + '_' + edge
            if nE > 1:
                filename = filename \
                           + '_V0' + str(min(V0s)) + '-' + str(max(V0s))
            else:
                filename = filename \
                           + '_V0' + str(V0)
            filename = filename \
                       + '_V' + str(round(Vmin, 3)) + '-' + str(round(Vmax, 3)) \
                       + '_d' + str(dmin) + '-' + str(dmax) \
                       + '_runs' + str(nruns)
                       #+ '_V0' + str(V0) \
            np.savez_compressed(filename + 'var_phi.npz',
                                varphi=var_phis, sc_phase=sc_phase,
                                sc_phases=sc_phases)

    _t_(t0, 'Total')

def _t_(t=0, param=None):
    """ print elapsed time for calculation step `param` since time t """
    if param == None:
        return time.time()
    else:
        print param, "time: ", round(time.time() - t, 2), " s"
        return time.time()

if __name__ == '__main__':
    main()


==> anc/focusing_examples.py <==

# coding: utf-8

# In[ ]:


import kwant
import numpy as np

import focusing_functions as func


# In[ ]:


def focusing_map():
    """An example of how to compute a map of the focusing conductance vs Fermi energy and magnetic field
    for the graphene focusing device.
    
    Default parameters are consistent with data presented in the manuscript, but running this function
    on a single core will take an extremely long time. """
    
    # Parameters (unscaled)
    # We use the cyclotron radius and Fermi wavelength to design
    # a good focusing device.
    # All parameters are unscaled.
    E = 0.3 # Fermi energy [t]
    B = 21  # Magnetic field [T]
    dis_stdv = 0.0 # Disorder standard deviation [t]
    dis_mean = 0.0 # Mean disorder [t]
    V_G = 0.0  # Side gate potential [t]
    pot_shift = 0.0 # Uniform onsite potential shift in the disordered region [t]
    salt = ''  # Initial seed for the Kwant random number generator
    params = dict(B=B, E=E, dis_mean=dis_mean, dis_stdv=dis_stdv, salt=salt,
                  pot_shift=pot_shift, V_G=V_G)

    lF = func.lambda_F(E)  # Fermi wavelength [a]
    rc = func.r_c(E, B, p=1)  # Cyclotron radius [a]

    # System dimensions
    W_BL = int(np.round(5*lF))
    dW_BL = 0
    Wx = int(np.round(4*rc + W_BL))
    dWx = int(np.round(0.5*rc))
    Wy = int(np.round(2.5*rc))
    dW_SL = 2

    # Dimensions for the disordered boundary
    N = 6
    dis_Wx = Wx//3
    dis_x_center = dWx + Wx // 2
    staggered_disorder = False

    # Side gate dimensions
    alpha_x = 0.5
    alpha_y = 1.0
    x_0 = dis_x_center
    d_x = dis_Wx
    d_y = func.edge_rows_to_y(N/2)

    # Dictionary for all dimension parameters
    dims = dict(W_BL=W_BL, dW_SL=dW_SL, dW_BL=dW_BL, Wx=Wx, dWx=dWx, Wy=Wy,
                N=N, dis_Wx=dis_Wx, dis_x_center=dis_x_center, staggered_disorder=staggered_disorder,
                alpha_x=alpha_x, alpha_y=alpha_y, x_0=x_0, d_x=d_x, d_y=d_y)
    
    # Sweep Fermi energy and magnetic field
    Es = np.linspace(0.2, 0.4, 11)
    Bs = np.linspace(11, 31, 11)
    ps = [(B, E) for B in Bs for E in Es]
    
    # Create the system
    syst = func.focusing_device(dims['Wx'], dims['Wy'], dims['W_BL'], dWx=dims['dWx'], dW_SL=dims['dW_SL'],
                                dW_BL=dims['dW_BL'], N=dims['N'], dis_Wx=dims['dis_Wx'],
                                 dis_x_center=dims['dis_x_center'],
                                 alpha_x=dims['alpha_x'], alpha_y=dims['alpha_y'], x_0=dims['x_0'],
                                 d_x=dims['d_x'], d_y=dims['d_y'],
                                 plot_syst=False, fancy_plot=False, finalize=True, orb_mag=True,
                                 staggered_disorder=dims['staggered_disorder'])
    
    # Calculate the conductance.
    # This calculation will take extremely long using the default parameters specified above!
    focusing_cond = []
    for p in ps:
        B, E = p  # Magnetic field, Fermi energy
        params['B'] = B
        params['E'] = E
        # Calculate the conductance from the right bottom lead to the left bottom lead.
        smat = kwant.solvers.default.smatrix(syst, energy=params['E'], in_leads=[1], params=params)
        focusing_cond.append(smat.transmission(0, 1))
    return focusing_cond, Bs, Es


# In[ ]:


def focusing_gate():
    """An example of how to compute the focusing conductance as a function of gate potential
    and magnetic field for a single disorder configuration.
    
    Default parameters are consistent with data presented in the manuscript, but running this function
    on a single core will take an extremely long time. """
    
    # Parameters (unscaled)
    # We use the cyclotron radius and Fermi wavelength to design
    # a good focusing device.
    # All parameters are unscaled.
    E = 0.3 # Fermi energy [t]
    B = 21  # Magnetic field [T]
    dis_stdv = 0.1 # Disorder standard deviation [t]
    dis_mean = 0.1 # Mean disorder [t]
    V_G = 0.0  # Side gate potential [t]
    pot_shift = 0.0 # Uniform onsite potential shift in the disordered region [t]
    salt = ''  # Initial seed for the Kwant random number generator
    params = dict(B=B, E=E, dis_mean=dis_mean, dis_stdv=dis_stdv, salt=salt,
                  pot_shift=pot_shift, V_G=V_G)

    lF = func.lambda_F(E)  # Fermi wavelength [a]
    rc = func.r_c(E, B, p=1)  # Cyclotron radius [a]

    # System dimensions
    W_BL = int(np.round(5*lF))
    dW_BL = 0
    Wx = int(np.round(4*rc + W_BL))
    dWx = int(np.round(0.5*rc))
    Wy = int(np.round(2.5*rc))
    dW_SL = 2

    # Dimensions for the disordered boundary
    N = 6
    dis_Wx = Wx//3
    dis_x_center = dWx + Wx // 2
    staggered_disorder = False

    # Side gate dimensions
    alpha_x = 0.5
    alpha_y = 1.0
    x_0 = dis_x_center
    d_x = dis_Wx
    d_y = func.edge_rows_to_y(N/2)

    # Dictionary for all dimension parameters
    dims = dict(W_BL=W_BL, dW_SL=dW_SL, dW_BL=dW_BL, Wx=Wx, dWx=dWx, Wy=Wy,
                N=N, dis_Wx=dis_Wx, dis_x_center=dis_x_center, staggered_disorder=staggered_disorder,
                alpha_x=alpha_x, alpha_y=alpha_y, x_0=x_0, d_x=d_x, d_y=d_y)
    
    # Sweep gate potential and magnetic field
    Bs = np.linspace(18.5, 22.5, 5)
    V_Gs = np.linspace(-0.2, 1.4, 20)
    ps = [(B, V_G) for B in Bs for V_G in V_Gs]
    
    # Create the system
    syst = func.focusing_device(dims['Wx'], dims['Wy'], dims['W_BL'], dWx=dims['dWx'], dW_SL=dims['dW_SL'],
                                dW_BL=dims['dW_BL'], N=dims['N'], dis_Wx=dims['dis_Wx'],
                                 dis_x_center=dims['dis_x_center'],
                                 alpha_x=dims['alpha_x'], alpha_y=dims['alpha_y'], x_0=dims['x_0'],
                                 d_x=dims['d_x'], d_y=dims['d_y'],
                                 plot_syst=False, fancy_plot=False, finalize=True, orb_mag=True,
                                 staggered_disorder=dims['staggered_disorder'])
    
    # Calculate the conductance.
    # This calculation will take extremely long using the default parameters specified above!
    focusing_cond = []
    for p in ps:
        B, V_G = p  # Magnetic field, gate potential
        params['B'] = B
        params['V_G'] = V_G
        # Calculate the conductance from the right bottom lead to the left bottom lead.
        smat = kwant.solvers.default.smatrix(syst, energy=params['E'], in_leads=[1], params=params)
        focusing_cond.append(smat.transmission(0, 1))
    return focusing_cond, Bs, V_Gs



==> anc/focusing_functions.py <==
import kwant
import scipy
import numpy as np
from functools import lru_cache
from kwant.digest import uniform

import constants as const


@lru_cache(maxsize=128)
def focusing_device(Wx, Wy, W_BL, dWx=0, dW_SL=2, dW_BL=0, N=0, dis_Wx=2,
                    dis_x_center=None, alpha_x=1.0, alpha_y=1.0, x_0=None,
                    d_x=2, d_y=0, plot_syst=False, fancy_plot=False,
                    finalize=True, orb_mag=True, staggered_disorder=True):
    """Make a graphene magnetic focusing device using Kwant.

    The focusing device is a graphene sheet with 4 leads attached, and a
    magnetic field perpendicular to the sheet. The source and drain leads
    are connected to the bottom of the sheet and point along y, while two
    current draining leads are connected to the sides that point along x.
    The magnetic field is included in all the leads. Disorder may be included
    by the bottom zigzag boundary between the source and drain leads. In units
    of the lattice constant a, this region extends over
    dis_x_center - dis_Wx <= x <= dis_x_center + dis_Wx,
    and covers along y the first N rows of sites closest to the zigzag
    boundary. A side gate is located adjacent to the disordered boundary.

    We take the lattice constant a to refer to the length of the Bravais
    lattice vectors, not the distance between neighbouring sites.
    
    Parameters
    --------------
    Wx: int
        Separation between the source and drain leads (along x), in units
        of the lattice constant. Wx covers the space between the two leads,
        as well as the leads themselves.
    Wy: int
        Width of the graphene sheet along y, in units of the lattice constant.
    W_BL: int
        Width of the source and drain leads (bottom leads), in units of the
        lattice constant.
    dWx: int
        Extra width of the graphene sheet along x to include beyond the source
        and drain leads before the current draining leads, in units of the
        lattice constant.
    dW_SL: int
        The number of side lead unit cells (current draining leads) to include
        in the scattering region when the side leads are attached.
    dW_BL: int
        The number of unit cells of the source and drain leads to include in
        the scattering region when the leads are attached.
    N: int
        The number of rows of sites by the bottom zigzag boundary that disorder
        is added to. N = 0 means no disorder is included.
    dis_Wx: int
        Extent of the disordered region along x away from its center, in units
        of the lattice constant.
    dis_x_center: int
        The x coordinate of center of the disordered region, in units of the
        lattice constant. Defaults to the center of the graphene sheet.
    alpha_x: float
        Inverse decay length of the side gate potential adjacent to the
        disordered boundary along the x direction, in units of inverse lattice
        constant.
    alpha_y: float
        Inverse decay length of the side gate potential adjacent to the
        disordered boundary along the y direction (into the graphene sheet), in
        units of inverse lattice constant.
    x_0: float
        Midpoint of the side gate along the x axis, in units of the lattice
        constant. Defaults to the center of the graphene sheet.
    d_x: float
        Extent of the side gate away from its center along x, in units of the
        lattice constant. At x = x_0 + d_x and x = x_0 - d_x, the potential is
        half of its maximum value.
    d_y: float
        Extent of the side gate away from its center along y, in units of the
        lattice constant. At y = d_y, the potential is half of its maximum
        value.
    plot_syst: bool
        Whether to plot the system or not.
    fancy_plot: bool
        Whether to color various parts of the device differently when plotted.
        Only applicable if plot_syst = True.
    finalize: bool
        Whether to finalize the Kwant system before returning it or not.
    orb_mag: bool
        Whether or not to include the orbital effects of the magnetic field.
    staggered_disorder: bool
        Whether to use staggered disorder at the boundary or not. Staggered
        disorder means that the random onsite potentials on the two sublattices
        are alwasy taken from uniform distributions with opposite sign.
        Otherwise, we use the same distribution for the sublattices, making
        no distinction between them.

    Returns
    ----------
    syst: kwant.system.FiniteSystem or kwant.builder.Builder
        The Kwant system for the graphene magnetic focusing device. If
        finalize = True, the former type is returned, and otherwise the latter.
    """

    graphene = kwant.lattice.honeycomb(norbs=[1, 1])
    A, B = graphene.sublattices
    bulk_sym = kwant.TranslationalSymmetry(graphene.vec((1, 0)),
                                           graphene.vec((0, 1)))
    
    def peierls_phase(site1, site2, B, phi):
        x1, y1 = site1.pos  # Destination of hop
        x2, y2 = site2.pos  # Source of hop
        # Lattice vectors are scaled in terms of the lattice
        # constant a, which is in Å.
        lB2inv = const.e*B/const.hbar * 1e-20*const.a**2  # a/lB
        dy = y1 - y2
        dx = x1 - x2
        phase = lB2inv*(np.sin(phi) * dx * (y2 + 0.5*dy) - \
                np.cos(phi) * dy * (x2 + 0.5*dx))
        return np.exp(1j*phase)

    def hop(site1, site2, B, orb_mag=False, phi=0):
        # Hoppings are -t, scaled in terms of t.
        if orb_mag:
            # Include Peierls substitution
            return -peierls_phase(site1, site2, B, phi)
        else:
            return -1.0
    
    def bulk_builder(phi):
        """Builder for bulk graphene, with an orbital magnetic field included
        with gauge angle phi. The angle phi connects gauges that preserve
        translational symmetry along x and y. We need this parameter because
        there are leads that are translationally invariant along x or y,
        and a perpendicular magnetic field always breaks invariance in at least
        one direction
        
        phi = 0 preserves translational invariance along y.
        phi = pi/2 preserves translational invariance along x.
        """
        bulk = kwant.Builder(bulk_sym)
        # Onsites
        bulk[A(0, 0)] = 0
        bulk[B(0, 0)] = 0

        # Hoppings, scaled in terms of t.
        BA_hop_1 = ((0, 0), B, A)
        bulk[[kwant.builder.HoppingKind(*BA_hop_1)]] = \
            lambda site1, site2, B: hop(site1, site2, B,
                                        orb_mag=orb_mag, phi=phi)
        BA_hop_2 = ((1, -1), B, A)
        bulk[[kwant.builder.HoppingKind(*BA_hop_2)]] = \
            lambda site1, site2, B: hop(site1, site2, B,
                                        orb_mag=orb_mag, phi=phi)
        BA_hop_3 = ((0, -1), B, A)
        bulk[[kwant.builder.HoppingKind(*BA_hop_3)]] = \
            lambda site1, site2, B: hop(site1, site2, B,
                                        orb_mag=orb_mag, phi=phi)
        return bulk
    
    # Bulk builders with orbital fields that preserve translational
    # symmetry along:
    bulk_ky = bulk_builder(0)  # y
    bulk_kx = bulk_builder(np.pi/2)  # x

    def square(site):
        x, y = site.pos
        return (0 <= x < Wx + 2*dWx) and (0 <= y < Wy)

    ##### Make the scattering region. ###################
    syst = kwant.Builder()
    scattering_region_sites = syst.fill(bulk_ky, square,
                                        (0, 0), max_sites=float('inf'))
    syst.eradicate_dangling()
    
    # Add the gate potential
    # By default, it is centered in the center of the graphene sheet.
    if x_0 == None:
        x_0 = dWx + Wx//2
        
    def onsite_gate(site, V_G):
        x, y = site.pos
        return gate_potential(x, y, V_G, alpha_x, alpha_y, x_0, d_x, d_y)
    
    # We add the gate potential to all sites in the scattering region.
    # Note that we exclude parts that are added when leads are attached,
    # as these sites are added later.
    gated_sites_iterator = (site for site in syst.sites() if square(site))
    syst[gated_sites_iterator] = onsite_gate
        
    # Add disorder to the first N rows of atoms away from the bottom
    # zigzag edge.
    if N > 0:
        # Center of the disordered region along x direction.
        # If it is not specified, use the center of the scattering region.
        if dis_x_center is None:
            dis_x_center = dWx + Wx // 2
        # Extent of the disordered region along y, from atomic rows N
        # to a y coordinate.
        dis_ybound = edge_rows_to_y(N)

        def edge_rows(site):
            x, y = site.pos
            return ((dis_x_center-dis_Wx <= x <= dis_x_center+dis_Wx) and
                    (0 <= y <= dis_ybound))

        def onsite_dis(site, dis_mean, dis_stdv, salt, pot_shift, V_G):
            # Upper and lower bounds for the uniform distribution
            if staggered_disorder:
                # Use a staggered disorder potential between the sublattices
                if site.family == A:
                    pot_sign = 1
                else:
                    pot_sign = -1
            else:
                # No distinction between disorder on sublattices.
                pot_sign = 1
            lower = pot_sign*dis_mean - np.sqrt(3.)*dis_stdv
            upper = pot_sign*dis_mean + np.sqrt(3.)*dis_stdv
            # We add the gate potential as well, since previously set onsite
            # terms are being overwritten.
            return lower + (upper - lower) * uniform(str(site.tag), salt) + \
                   pot_shift + onsite_gate(site, V_G)

        # Add disorder to the first N rows of atoms at the edge.
        site_iterator = (site for site in syst.sites() if edge_rows(site))
        syst[site_iterator] = onsite_dis
        
    #### Make the leads. #######
    # Bottom leads - source and drain.
    def armchair_lead_shape(site, left, right):
        """Armchair lead - left and right mark the starting and ending points
        of the lead width."""
        x, y = site.pos
        return (left <= x < right)
    
    # Left and right bottom leads (source and drain)
    bottom_lead_sym = bulk_sym.subgroup((1, -2))  # Negative y-direction
    left_bottom_lead = kwant.Builder(bottom_lead_sym)
    added_sites = left_bottom_lead.fill(bulk_ky, lambda site: \
                                        armchair_lead_shape(site, dWx,
                                                            dWx+W_BL),
                                        (dWx, 0), max_sites=float('inf'))
    right_bottom_lead = kwant.Builder(bottom_lead_sym)
    added_sites = right_bottom_lead.fill(bulk_ky, lambda site: \
                                         armchair_lead_shape(site, Wx+dWx-W_BL,
                                                             Wx+dWx),
                                         (Wx+dWx-W_BL, 0),
                                         max_sites=float('inf'))
    # Attach the bottom leads
    syst.attach_lead(left_bottom_lead, add_cells=dW_BL);
    syst.attach_lead(right_bottom_lead, add_cells=dW_BL);
    
    # Side leads - to drain excess current
    def zigzag_lead_shape(site, bottom, top):
        """Zigzag lead - bottom and top mark the starting and ending points of
        the lead width."""
        x, y = site.pos
        return (bottom <= y < top)
    
    side_lead_sym = bulk_sym.subgroup((-1, 0))  # Negative x-direction
    # Make sure the lead unit cell is perpendicular to the armchair direction
    side_lead_sym.add_site_family(A, other_vectors=[(1, -2)])
    side_lead_sym.add_site_family(B, other_vectors=[(1, -2)])
    left_side_lead = kwant.Builder(side_lead_sym)
    right_side_lead = kwant.Builder(side_lead_sym.reversed())
    # We use the bulk builder that preserves translational symmetry along x
    added_sites = left_side_lead.fill(bulk_kx,
                                      lambda site: zigzag_lead_shape(site, 0,
                                                                     Wy),
                                      (0, 0), max_sites=float('inf'))
    added_sites = right_side_lead.fill(bulk_kx,
                                       lambda site: zigzag_lead_shape(site, 0,
                                                                      Wy),
                                       (Wx+2*dWx, 0), max_sites=float('inf'))
    left_side_lead.eradicate_dangling()
    right_side_lead.eradicate_dangling()
    # Add extra dW_SL lead unit cells to the scattering region
    left_added_sites = syst.attach_lead(left_side_lead, add_cells=dW_SL)
    right_added_sites = syst.attach_lead(right_side_lead, add_cells=dW_SL)
    
    # Pick out the hoppings between the left drain lead and the bulk of the
    # scattering region, and between the right drain lead and the bulk of
    # the scattering region.
    left_interface_hops = []
    for site in left_added_sites:
        for neighbor in syst.neighbors(site):
            if neighbor not in left_added_sites:
                # Note: it is sufficient to overwrite the hoppings in one
                # direction
                left_interface_hops.append((site, neighbor))
    right_interface_hops = []
    for site in right_added_sites:
        for neighbor in syst.neighbors(site):
            if neighbor not in right_added_sites:
                right_interface_hops.append((site, neighbor))
    # At the interfaces, we need to interpolate between the gauges.
    # We take equal contributions from each gauge (average)
    syst[left_interface_hops] = lambda site1, site2, B: hop(site1, site2,
                                                            B, orb_mag=orb_mag,
                                                            phi=np.pi/4)
    syst[right_interface_hops] = lambda site1, site2, B: hop(site1, site2,
                                                             B, orb_mag=orb_mag,
                                                             phi=np.pi/4)
    
    def family_colors(site):
        """Sites that are added when the current draining leads are attached
        are in different color."""
        if site in left_added_sites:
            return 0.5
        elif site in right_added_sites:
            return 0
        else:
            return 1
        
    def hopping_lw(site1, site2):
        """Hoppings from the scattering region to sites that are added when
        the current draining leads are attached are in different color."""
        if ((site1, site2) in left_interface_hops or
            (site2, site1) in left_interface_hops):
            return 0.3
        elif ((site1, site2) in right_interface_hops or
              (site2, site1) in right_interface_hops):
            return 0.3
        else:
            return 0.03
    
    if plot_syst:
        if fancy_plot:
            # Color interpolated hoppings and added sites from draining leads
            # differently.
            kwant.plot(syst, site_color=family_colors, site_lw=0.1,
                       hop_lw=hopping_lw, colorbar=False, fig_size=(10, 8));
        else:
            kwant.plot(syst, fig_size=(10, 8))
    if finalize:
        syst = syst.finalized()
    
    return syst


def gate_pot_x(x, V_G, alpha_x, x_0, d_x):
    """1D side gate potential for the x direction. Combination of two
    hyperbolic tangents to form a smoothed square potential centered at x_0,
    extending by d_x to the left and right.
    
    Parameters
    -----------
    x: float
        The x coordinate at which the potential is evaluated, units of the
        lattice constant.
    V_G: float
        Maximum strength of the gate potential, in units of the hopping
        parameter t.
    alpha_x: float
        Inverse decay length of the side gate potential adjacent to the
        disordered boundary along the x direction, in units of inverse lattice
        constant.
    x_0: float
        Midpoint of the side gate along the x axis, in units of the lattice
        constant. Defaults to the center of the graphene sheet.
    d_x: float
        Extent of the side gate away from its center along x, in units of the
        lattice constant. At x = x_0 + d_x and x = x_0 - d_x, the potential is
        half of its maximum value.
    Returns
    -----------
    The value of the gate potential at the coordinate x, in units of the
    hopping parameter t.
    """
    return 0.5*V_G*(np.tanh(alpha_x*(x - x_0 + d_x)) - 
                    np.tanh(alpha_x*(x - x_0 - d_x)))


def gate_pot_y(y, V_G, alpha_y, d_y):
    """1D side gate potential for the y direction. We use a hyperbolic tangent
    that tends to the gate potential value V_G at large negative y, and to zero
    at large positive y. The transition between the two is localized around
    y = d_y.

    Parameters
    -------------
    y: float
        The y coordinate at which the potential is evaluated, units of the
        lattice constant.
    V_G: float
        Maximum strength of the gate potential, in units of the hopping
        parameter t.
    alpha_y: float
        Inverse decay length of the side gate potential adjacent to the
        disordered boundary along the y direction (into the graphene sheet), in
        units of inverse lattice constant.
    d_y: float
        Extent of the side gate away from its center along y, in units of the
        lattice constant. At y = d_y, the potential is half of its
        maximum value.
    Returns
    -----------
    The value of the gate potential at the coordinate y, in units of the
    hopping parameter t.
    """
    return 0.5*V_G*(1 - np.tanh(alpha_y*(y - d_y)))


def gate_potential(x, y, V_G, alpha_x, alpha_y, x_0, d_x, d_y):
    """Gate potential profile at the coordinate (x, y) due to the side gate at
    the boundary.

    The total gate profile is the product of the 1D potentials along x and y.
    For a description of the parameters, consult the docstrings for the
    functions gate_pot_y and gate_pot_x."""
    return V_G * (gate_pot_x(x, 1, alpha_x, x_0, d_x) * \
           gate_pot_y(y, 1, alpha_y, d_y))



def average_onsites(syst, x_L, x_R, y_T, params):
    """Compute the average onsite potential in rectangular region that
    stretches into the graphene focusing device away from the bottom boundary.

    Parameters
    -----------
    syst: kwant.system.FiniteSystem
        The finalized Kwant system for the graphene focusing device.
    x_L: float
        Left endpoint of the rectangle, units of the lattice constant.
    x_R: float
        Right endpoint of the rectangle, units of the lattice constant.
    y_T: float
        Extent of the rectangle up into the graphene sheet away from the
        bottom boundary, in units of the lattice constant.
    
    Returns:
    ----------
    The average onsite potential in the rectangle specified, in units of
    the hopping parameter t.
    """

    def edge_rows(site, x_L, x_R, y_T):
        x, y = site.pos
        return (x_L <= x <= x_R) and (0 <= y <= y_T)

    dis_region_onsites = []
    for i, site in enumerate(syst.sites):
        if edge_rows(site, x_L, x_R, y_T):
            dis_region_onsites.append(syst.hamiltonian(i, i, params=params))
    return sum(dis_region_onsites)/len(dis_region_onsites)


def edge_rows_to_y(N):
    """Pick out the y coordinate for the extent of the first N rows of
    sites into the graphene sheet away from the bottom boundary. The
    coordinate is returned in units of the lattice constant."""
    
    # Distances needed to pick out the first N rows.
    y0 = 1/np.sqrt(3.)
    dy1 = y0/2.
    dy2 = y0
    eps = 1e-8
    # Find the extent of the disordered region along y.
    if N % 2 == 0:
        m = N//2
        ybound = y0 + m*dy1 + (m-1)*dy2 + eps
    else:
        m = (N-1)//2
        ybound = y0 + m*dy1 + m*dy2 + eps
    return ybound


def r_c(E, B, p=1):
    """Compute the cyclotron radius for graphene.

    Parameters
    -----------
    E: float
        The energy at which to compute the cyclotron radius, in units of the
        hopping parameter t.
    B: float
        The magnetic field strength in T.
    p: float
        An optional prefactor to the returned value. For example, if p = 2,
        twice the cyclotron radius is returned.

    Returns
    -----------
    r_c: float
        The cyclotron radius in units of the lattice constant."""
    
    lB2 = const.hbar/(const.e * np.abs(B)) / (const.a*1e-10)**2
    return p * 2./np.sqrt(3.) * lB2 * E


def lambda_F(E):
    """Comptue the Fermi wavelength in graphene at the energy E.

    Parameters
    ------------
    E: float
        The energy at which to compute the wavelength, in units of the hopping
        parameter t.

    Returns
    ------------
    lF: float
        The Fermi wavelength in units of the lattice constant."""
    return np.pi*np.sqrt(3)/E


def dens(E):
    """Compute the carrier density in at a given energy.

    Parameters
    -------------
    E: float
        The Fermi energy, in units of the hopping parameter t.

    Returns
    -------------
    n: float
        The carrier density in units of m^-2. """
    return 1.0/np.pi * (E*const.t*const.e/(const.hbar*const.vF))**2


def avg_boundary_pot(V_G, d_y, alpha_y, mean_dis=0, N=None):
    """Estimate the average potential at the disordered boundary of
    the graphene focusing device. The x direction is neglected here,
    and disorder is only included as an average potential shift.

    Parameters
    -------------
    V_G: float
        Strength of the side gate potential, in units of the hopping
        parameter t.
    d_y: float
        Extent of the side gate along y into the graphene sheet, in units
        of the lattice constant. At y = d_y, the potential is half of its
        maximum value.
    alpha_y: float
        Inverse decay length of the side gate potential adjacent to the
        disordered boundary along the y direction (into the graphene sheet), in
        units of inverse lattice constant.
    mean_dis: float
        Average disorder potential at the boundary, in units of the hopping
        element t.
    N: int or None
        Extent of the disordered region into the graphene sheet, in units of
        rows of sites. Defaults to None, in which case d_y is used.

    Returns
    -------------
    avg_pot: float
        The average potential at the boundary in units of the hopping
        parameter t. """

    if N is None:
        N = d_y
    else:
        N = edge_rows_to_y(N)
    ys = np.linspace(0, N, 301)  # Pick out the boundary
    # Gate potential at the boundary
    gate_pots = np.array([gate_pot_y(y, V_G, alpha_y, d_y) for y in ys])
    avg_over = gate_pots + mean_dis  # Add the mean disorder
    return sum(avg_over)/len(avg_over)  # Return the average potential


def avg_chiral_VG(pot_lims, d_y, alpha_y, mean_dis=0, N=None, npoints=301,
                  E_F=0.3):
    """Compute the approximate side gate potential for which chiral symmetry
    is preserved on average at the disordered boundary, i.e. when the average
    potential in the disordered region matches the Fermi energy.

    Parameters
    -------------
    pot_lims: iterable of two floats
        Lower and upper limits of the gate potential value intervals in which
        to search for the chiral symmetry preserving value, in units of the
        hopping element t.
    d_y: float
        Extent of the side gate along y into the graphene sheet, in units
        of the lattice constant. At y = d_y, the potential is half of its
        maximum value.
    alpha_y: float
        Inverse decay length of the side gate potential adjacent to the
        disordered boundary along the y direction (into the graphene sheet), in
        units of inverse lattice constant.
    mean_dis: float
        Average disorder potential at the boundary, in units of the hopping
        element t.
    N: int or None
        Extent of the disordered region into the graphene sheet, in units of
        rows of sites. Defaults to None, in which case d_y is used.
    npoints: int
        Number of discretization points to use for the gate potential value
        interval in which we search for the chiral symmetry preserving value.
    E_F: float
        The Fermi energy, in units of the hopping element t.

    Returns
    --------------
    avg_chiral_V: float
        The approximate gate value that preserves chiral symmetry at the
        disordered boundary.
    """
    
    V_Gs = np.linspace(pot_lims[0], pot_lims[1], npoints)
    avg_pots = np.array([avg_boundary_pot(V_G, d_y, alpha_y,
                                          mean_dis=mean_dis, N=N)
                         for V_G in V_Gs])
    larger = V_Gs[(avg_pots >= E_F)]
    smaller = V_Gs[(avg_pots <= E_F)]
    return 0.5*(larger[0] + smaller[-1])

==> anc/make_plots.py <==
# coding: utf-8

# In[1]:


import matplotlib as mpl
mpl.use('agg')


# In[2]:


try:
    get_ipython().magic('matplotlib inline')
except NameError:
    pass


# In[3]:


import sys, os
sys.path.append(os.path.dirname(os.getcwd()))

import numpy as np
from types import SimpleNamespace


# In[4]:


import Modules_dis.plot_functions as pf
import Modules_dis.functions as func


# In[5]:


import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib import ticker, gridspec
import matplotlib.gridspec as gridspec
import matplotlib.colors as colors
from mpl_toolkits.axes_grid1 import make_axes_locatable
from mpl_toolkits.axes_grid1.inset_locator import mark_inset
from matplotlib.gridspec import GridSpec
import pickle


# In[6]:


from matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
rc('text', usetex=True)
rc('axes', linewidth=1.5)


# In[7]:


def swap(pl):
    for dat in pl:
        xdata = dat.get_xdata()
        ydata = dat.get_ydata()
        dat.set_xdata(ydata)
        dat.set_ydata(xdata)
    return pl


def latex(x, pos=None):
    return '${}$'.format(x)


def set_ticks(ax, xticks=(), yticks=(), logx=False, logy=False, xpower=False, ypower=False):
    """Add latex ticks to an Axes instance optionally setting log-scale."""
    if logx:
        ax.set_xscale('log')
        xfmt = '$10^{{{}}}$'
        xvals = [10**i for i in xticks]
    elif xpower:
        xfmt = '$10^{{{}}}$'
        xvals = xticks
    else:
        xfmt = '${}$'
        xvals = xticks

    if logy:
        ax.set_yscale('log')
        yfmt = '$10^{{{}}}$'
        yvals = [10**i for i in yticks]
    elif ypower:
        yfmt = '$10^{{{}}}$'
        yvals = yticks
    else:
        yfmt = '${}$'
        yvals = yticks

    if xticks is not None:
        ax.set_xticks(xvals)
        ax.set_xticklabels([xfmt.format(i) for i in xticks])

    if yticks is not None:
        ax.set_yticks(yvals)
        ax.set_yticklabels([yfmt.format(i) for i in yticks])


# In[8]:


def subplot_color(fig, ax, data, xs, ys, xlabel=r'$k_\parallel$', ylabel=r'$E/\Delta$', barlabel='Color',
                  sharexax=False, cbar_ticks=[], vmin=None, vmax=None, title=None, titleloc=[0.2, 0.8],
                  pcolor=False, cmap=None, xticks=None, yticks=None, transpose=False, norm=1.0, normalizer=False,
                  labels=['$\mathrm{(a)}$'], labellocs=[(0.02, 0.7)], cbar_loc=[0.125, 0.9, 0.6, 0.03],
                  cbar_orientation='horizontal', cb_ticks_loc='bottom', cb_label_pos='bottom', xlim=None,
                  ylim=None, label_color='black', rasterized=False, manual_cbar=False, cbar=True,
                 reshape_data = True, shareyax=False):

    """Make a color subplot. """

    if reshape_data:
        dat = np.reshape(data, (len(xs), len(ys)))/norm
    else:
        dat = data/norm
    if normalizer:
        normal = MidpointNormalize(midpoint=0, vmin=vmin, vmax=vmax)
    else:
        normal = None

    if not pcolor:
        if transpose:
            dat = dat.T
        im = ax.imshow(dat, origin = 'lower', extent=[min(xs), max(xs), min(ys), max(ys)],
                       aspect='auto', cmap=cmap, vmin=vmin, vmax=vmax, norm=normal,
                       rasterized=rasterized)
    else:
        if transpose:
            dat = dat.T
            Xs, Ys = np.meshgrid(ys, xs, indexing='ij')
        else:
            Xs, Ys = np.meshgrid(xs, ys, indexing='ij')
        im = ax.pcolormesh(Xs, Ys, dat, cmap=cmap, vmin=vmin, vmax=vmax, norm=normal,
                           rasterized=rasterized)

    ax.set_xlim(xlim)
    ax.set_ylim(ylim)
    set_ticks(ax, xticks, yticks)
    ax.tick_params(width=1.5, size=6, labelsize=20)

    if cbar:
        if manual_cbar:
            cax = fig.add_axes(cbar_loc)
            cb = fig.colorbar(im, cax=cax, ticks=cbar_ticks, orientation=cbar_orientation)
            cb.ax.xaxis.set_ticks_position(cb_ticks_loc)
            cb.ax.xaxis.set_label_position(cb_label_pos)
        else:
            divider = make_axes_locatable(ax)
            cax = divider.append_axes("right", size="5%", pad=0.1)
            cb = fig.colorbar(im, orientation="vertical", ax=ax, cax=cax, ticks=cbar_ticks)
        cb.set_ticklabels([latex(i) for i in cbar_ticks])
        if barlabel:
            cb.set_label(barlabel,  fontsize=25)
        cax.tick_params(width=1.5, size=6, labelsize=20)
    if sharexax:
        plt.setp(ax.get_xticklabels(), visible=False)
    else:
        if xlabel:
            ax.set_xlabel(xlabel, fontsize=25)
    if shareyax:
        plt.setp(ax.get_yticklabels(), visible=False)
    else:
        if ylabel:
            ax.set_ylabel(ylabel, fontsize=25)
    if ylabel:
        ax.set_ylabel(ylabel, fontsize=25)
    else:
        plt.setp(ax.get_yticklabels(), visible=False)
    for label, labelloc in zip(labels, labellocs):
        ax.text(labelloc[0], labelloc[1], label, transform=ax.transAxes, fontsize=25, color=label_color)
    if title:
        ax.text(titleloc[0], titleloc[1], title, transform=ax.transAxes, fontsize=25)

def subplot_line(ax, xs, ys, line_label=None, xticks=None, yticks=None, ylim=None, xlim=None, sharexax=False,
                 title=None, textloc=[0.5, 0.5], labels=['$\mathrm{(a)}$'], labellocs=[(0.02, 0.7)],
                 xlabel=None, flip=False, ylabel=None, shareyax=False, color='k', linestyle='-'):

    ax.set_ylabel(ylabel, fontsize=25)
    pl = ax.plot(xs, ys, color=color, linestyle=linestyle, label=line_label)
    if flip:
        pl = swap(pl)
    ax.set_ylim(ylim)
    ax.set_xlim(xlim)
    ax.tick_params(width=1.5, size=6, labelsize=23)
    set_ticks(ax, xticks, yticks)
    if sharexax:
        plt.setp(ax.get_xticklabels(), visible=False)
    else:
        ax.set_xlabel(xlabel, size=25)
    if shareyax:
        plt.setp(ax.get_yticklabels(), visible=False)
    else:
        ax.set_ylabel(ylabel, size=25)
    if title is not None:
        ax.text(textloc[0], textloc[1], title, transform=ax.transAxes, fontsize=20)
    for (label, labelloc) in zip(labels, labellocs):
        ax.text(labelloc[0], labelloc[1], label, transform=ax.transAxes, fontsize=25)


# In[9]:


def average_line_cuts(data_dict, confs, Bs, V_Gs, mag_ind=0):
    # Average over configs
    mag_conds = []
    for conf in confs:
        G_R, G_TL, G_TR = zip(*data_dict[conf])
        G_R = np.reshape(G_R, (len(Bs), len(V_Gs)))
        mag_conds.append(G_R[mag_ind, :])
    return sum(mag_conds)/len(confs)

def old_focus_data():
    name = 'focusing_data.pdf'

    path = os.path.dirname(os.getcwd()) + '/data/'
    out_name = 'new_geometry/cond_Es_Bs_E03_B21T_new'
    # Write everything to a pickle file
    with open(path + out_name + '.p', 'rb') as fp:
        focus_data = pickle.load(fp)
        focus_Bs = pickle.load(fp)
        focus_Es = pickle.load(fp)
        focus_dims = pickle.load(fp)
        focus_params = pickle.load(fp)

    out_name = 'with_gates/focus_cond_E03_B21T_N6_stdvs_means_Bs_VGs_dy3'
    # Write everything to a pickle file
    with open(path + out_name + '.p', 'rb') as fp:
        dis_data = pickle.load(fp)
        dis_Bs = pickle.load(fp)
        dis_V_Gs = pickle.load(fp)
        dis_means_stdvs = pickle.load(fp)
        dis_confs = pickle.load(fp)
        dis_dims = pickle.load(fp)
        dis_params = pickle.load(fp)

    out_name = 'with_gates/line_cuts/dis_E03_B21T_N6_stdv015_mean02_Bs_VGs_more_cuts'
    # Write everything to a pickle file+
    with open(path + out_name + '.p', 'rb') as fp:
        line_data = pickle.load(fp)
        line_V_Gs = pickle.load(fp)
        line_Bs = pickle.load(fp)
        line_confs = pickle.load(fp)
        line_dims = pickle.load(fp)
        line_params = pickle.load(fp)

    fig = plt.figure()
    fig.set_size_inches(8, 11)  # x, y
    gs = gridspec.GridSpec(21, 2)

    s = 9  # Scaling parameter
    t = 2.8/s # Hopping element in eV
    focus_Bs = focus_Bs/s**2
    dis_Bs = dis_Bs/s**2
    line_Bs = line_Bs/s**2
    focus_Es = focus_Es*t
    dis_V_Gs = dis_V_Gs*t
    line_V_Gs = line_V_Gs*t

    G_focus, G_left, G_right = zip(*focus_data)
    labels = [r'$\mathrm{(a)}$']
    labellocs = [(0.02, 0.88)]
    ax1 = plt.subplot(gs[:8, :])
    subplot_color(fig, ax1, G_focus, focus_Bs, focus_Es, sharexax=False, cbar_ticks=[2, 6, 10, 14],
                  vmin=None, vmax=None, ylabel=r'$E_F \ [eV]$', xlabel=r'$B \ [T]$', xticks=None,
                  yticks=[0.07, 0.09, 0.11], transpose=False, pcolor=True, normalizer=False,
                  cmap='magma',
                  norm=1.0, labellocs=labellocs, labels=labels, label_color='white', barlabel=r'$G \ [2e^2/h]$',
                  xlim=(focus_Bs[0], focus_Bs[-1]), rasterized=True)
    ax1.plot(focus_Bs, pf.focusing_line(focus_Bs, s*focus_dims['Wx']-s*focus_dims['W_BL'], p=1)*t*s,
             color='g', linestyle='dotted', lw=2)
    ax1.plot(focus_Bs, pf.focusing_line(focus_Bs, s*focus_dims['Wx']-s*focus_dims['W_BL'], p=2)*t*s,
             color='g', linestyle='dotted', lw=2)
    ax1.plot(focus_Bs, pf.focusing_line(focus_Bs, s*focus_dims['Wx']-s*focus_dims['W_BL'], p=3)*t*s,
             color='g', linestyle='dotted', lw=2)
    ax1.plot(focus_Bs, pf.focusing_line(focus_Bs, s*focus_dims['Wx']-s*focus_dims['W_BL'], p=4)*t*s,
             color='g', linestyle='dotted', lw=2)
    ax1.plot(dis_Bs, [0.3*t]*len(dis_Bs), color='g', linestyle='dashed', lw=3)
    ax1.set_ylim(focus_Es[0], focus_Es[-1]);


    conf = 0
    mean_stdv = dis_means_stdvs[1]
    G_dis, G_TL, G_TR = zip(*dis_data[mean_stdv][conf])
    labels = [r'$\mathrm{(b)}$']
    labellocs = [(0.02, 0.88)]
    ax2 = plt.subplot(gs[8:16, :])
    normalizer = mpl.colors.Normalize(vmin=min(G_dis), vmax=max(G_dis))
    subplot_color(fig, ax2, normalizer(G_dis), dis_Bs, dis_V_Gs, sharexax=False, cbar_ticks=[0.0, 0.5, 1.0],
                  vmin=None, vmax=None, ylabel=r'$V_G \ [eV]$', xlabel=r'$B \ [T]$', xticks=None,
                  yticks=[-0.15, 0.0, 0.15, 0.3, 0.45], transpose=False, pcolor=True, normalizer=False, cmap='magma',
                  norm=1.0, labellocs=labellocs, labels=labels, label_color='white',
                  barlabel=r'$(G - G_{\mathrm{min}})/\ G_{\mathrm{max}}$', xlim=(dis_Bs[0], dis_Bs[-1]),
                  ylim=(dis_V_Gs[0], dis_V_Gs[-1]), rasterized=True)

    # Calculate the gate value at which the potential in the disordered region averages
    # to the Fermi energy, i.e. where the dip should occur
    dip_V_G = func.avg_chiral_VG((line_V_Gs[0], line_V_Gs[-1]), line_dims['d_y'], line_dims['alpha_y'],
                                 mean_dis=line_params['dis_mean']*t, N=line_dims['N'], E_F=line_params['E']*t)
#     avg_pot = func.avg_boundary_pot(dip_V_G, line_dims['d_y'], line_dims['alpha_y'],
#                                     mean_dis=line_params['dis_mean'], N=line_dims['N'])

    cut_ylim = (0.75, 1.0)
    cut_yticks = [0.8, 0.9, 1.0]
    G_line, G_TL, G_TR = zip(*line_data[conf])
    G_line = np.reshape(G_line, (len(line_Bs), len(line_V_Gs)))
    cuts = [4]
    ax3 = plt.subplot(gs[16:, 0])
    labels = [r'$\mathrm{(c)}$']
    labellocs = [(0.08, 0.18)]
    for cut in cuts:
        subplot_line(ax3, line_V_Gs, normalizer(G_line[cut, :]), line_label=None,
                     xticks=[0.0, 0.2, 0.4], yticks=cut_yticks, ylim=cut_ylim,
                     xlim=[line_V_Gs[0], line_V_Gs[-1]], sharexax=False, title=None,
                     textloc=[0.5, 0.5], labellocs=labellocs, labels=labels, xlabel=r'$V_G \ [eV]$',
                     flip=False, ylabel=r'$(G - G_{\mathrm{min}})/\ G_{\mathrm{max}}$', shareyax=False)
    ax3.axvline(dip_V_G, color='k', linestyle='dotted')
#     ax3.legend()

    ax4 = plt.subplot(gs[16:, 1])
    labels = [r'$\mathrm{(d)}$']
    labellocs = [(0.08, 0.18)]
    for cut in cuts:
        avg_cut = average_line_cuts(line_data, line_confs, line_Bs, line_V_Gs, mag_ind=cut)
        subplot_line(ax4, line_V_Gs, normalizer(avg_cut), line_label=None, xticks=[0.0, 0.2, 0.4],
                     yticks=cut_yticks, ylim=cut_ylim, xlim=[line_V_Gs[0], line_V_Gs[-1]],
                     sharexax=False, title=None, textloc=[0.5, 0.5],
                     labellocs=labellocs, labels=labels, xlabel=r'$V_G \ [eV]$', flip=False,
                     ylabel=r'', shareyax=True)
    ax4.axvline(dip_V_G, color='k', linestyle='dotted')
#     ax4.legend()

    plt.tight_layout()
#     plt.subplots_adjust(hspace=1.2)
    plt.savefig(name, bbox_inches='tight')
    plt.show()


# In[10]:


# old_focus_data()


# In[11]:


def focus_data():
    name = 'focusing_data.pdf'

    path = os.path.dirname(os.getcwd()) + '/data/'
    out_name = 'new_geometry/cond_Es_Bs_E03_B21T_new'
    # Write everything to a pickle file
    with open(path + out_name + '.p', 'rb') as fp:
        focus_data = pickle.load(fp)
        focus_Bs = pickle.load(fp)
        focus_Es = pickle.load(fp)
        focus_dims = pickle.load(fp)
        focus_params = pickle.load(fp)

    out_name = 'with_gates/focus_cond_E03_B21T_N6_stdvs_means_Bs_VGs_dy3'
    # Write everything to a pickle file
    with open(path + out_name + '.p', 'rb') as fp:
        dis_data = pickle.load(fp)
        dis_Bs = pickle.load(fp)
        dis_V_Gs = pickle.load(fp)
        dis_means_stdvs = pickle.load(fp)
        dis_confs = pickle.load(fp)
        dis_dims = pickle.load(fp)
        dis_params = pickle.load(fp)

    out_name = 'with_gates/line_cuts/dis_E03_B21T_N6_stdv015_mean02_Bs_VGs_more_cuts'
    # Write everything to a pickle file+
    with open(path + out_name + '.p', 'rb') as fp:
        line_data = pickle.load(fp)
        line_V_Gs = pickle.load(fp)
        line_Bs = pickle.load(fp)
        line_confs = pickle.load(fp)
        line_dims = pickle.load(fp)
        line_params = pickle.load(fp)

    fig = plt.figure()
    fig.set_size_inches(8, 7)  # x, y
    gs = gridspec.GridSpec(14, 2)

    s = 9  # Scaling parameter
    t = 2.8/s # Hopping element in eV
    focus_Bs = focus_Bs/s**2
    dis_Bs = dis_Bs/s**2
    line_Bs = line_Bs/s**2
    focus_Es = focus_Es*t
    dis_V_Gs = dis_V_Gs*t
    line_V_Gs = line_V_Gs*t


    conf = 0
    mean_stdv = dis_means_stdvs[1]
    G_dis, G_TL, G_TR = zip(*dis_data[mean_stdv][conf])
    labels = [r'$\mathrm{(b)}$']
    labellocs = [(0.9, 0.88)]
    ax2 = plt.subplot(gs[:9, :])
#     ax2 = plt.subplot(gs[8:16, :])
    normalizer = mpl.colors.Normalize(vmin=min(G_dis), vmax=max(G_dis))
    subplot_color(fig, ax2, normalizer(G_dis), dis_Bs, dis_V_Gs, sharexax=False, cbar_ticks=[0.0, 0.5, 1.0],
                  vmin=None, vmax=None, ylabel=r'$V_G \ [eV]$', xlabel=r'$B \ [T]$', xticks=None,
                  yticks=[-0.15, 0.0, 0.15, 0.3, 0.45], transpose=False, pcolor=True, normalizer=False, cmap='magma',
                  norm=1.0, labellocs=labellocs, labels=labels, label_color='white',
                  barlabel=r'$(G - G_{\mathrm{min}})/\ G_{\mathrm{max}}$', xlim=(dis_Bs[0], dis_Bs[-1]),
                  ylim=(dis_V_Gs[0], dis_V_Gs[-1]), rasterized=True)

    # Calculate the gate value at which the potential in the disordered region averages
    # to the Fermi energy, i.e. where the dip should occur
    dip_V_G = func.avg_chiral_VG((line_V_Gs[0], line_V_Gs[-1]), line_dims['d_y'], line_dims['alpha_y'],
                                 mean_dis=line_params['dis_mean']*t, N=line_dims['N'], E_F=line_params['E']*t)
#     avg_pot = func.avg_boundary_pot(dip_V_G, line_dims['d_y'], line_dims['alpha_y'],
#                                     mean_dis=line_params['dis_mean'], N=line_dims['N'])

    cut_ylim = (0.75, 1.0)
    cut_yticks = [0.8, 0.9, 1.0]
    G_line, G_TL, G_TR = zip(*line_data[conf])
    G_line = np.reshape(G_line, (len(line_Bs), len(line_V_Gs)))
    cuts = [4]
#     ax3 = plt.subplot(gs[16:, 0])
    ax3 = plt.subplot(gs[9:, 0])
    labels = [r'$\mathrm{(c)}$']
    labellocs = [(0.08, 0.18)]
    for cut in cuts:
        subplot_line(ax3, line_V_Gs, normalizer(G_line[cut, :]), line_label=None,
                     xticks=[0.0, 0.2, 0.4], yticks=cut_yticks, ylim=cut_ylim,
                     xlim=[line_V_Gs[0], line_V_Gs[-1]], sharexax=False, title=None,
                     textloc=[0.5, 0.5], labellocs=labellocs, labels=labels, xlabel=r'$V_G \ [eV]$',
                     flip=False, ylabel=r'$(G - G_{\mathrm{min}})/\ G_{\mathrm{max}}$', shareyax=False)
    ax3.axvline(dip_V_G, color='k', linestyle='dotted')
#     ax3.legend()

#     ax4 = plt.subplot(gs[16:, 1])
    ax4 = plt.subplot(gs[9:, 1])
    labels = [r'$\mathrm{(d)}$']
    labellocs = [(0.08, 0.18)]
    for cut in cuts:
        avg_cut = average_line_cuts(line_data, line_confs, line_Bs, line_V_Gs, mag_ind=cut)
        subplot_line(ax4, line_V_Gs, normalizer(avg_cut), line_label=None, xticks=[0.0, 0.2, 0.4],
                     yticks=cut_yticks, ylim=cut_ylim, xlim=[line_V_Gs[0], line_V_Gs[-1]],
                     sharexax=False, title=None, textloc=[0.5, 0.5],
                     labellocs=labellocs, labels=labels, xlabel=r'$V_G \ [eV]$', flip=False,
                     ylabel=r'', shareyax=True)
    ax4.axvline(dip_V_G, color='k', linestyle='dotted')
#     ax4.legend()

    plt.tight_layout()

    G_focus, G_left, G_right = zip(*focus_data)
    labels = [r'$\mathrm{(a)}$']
    labellocs = [(0.2, 0.75)]
#     ax1 = plt.subplot(gs[:8, :])
    # [left, bottom, width, height], fractions of figure size
    ax1 = fig.add_axes([0.18, 0.785, 0.27, 0.17])
    subplot_color(fig, ax1, G_focus, focus_Bs, focus_Es, sharexax=False, cbar_ticks=[2, 6, 10, 14],
                  vmin=None, vmax=None, ylabel=r'$E_F \ [eV]$', xlabel=None, xticks=[],
                  yticks=[0.07, 0.09, 0.11], transpose=False, pcolor=True, normalizer=False,
                  cmap='viridis', norm=1.0, labellocs=labellocs, labels=labels, label_color='white',
                  barlabel=r'$G \ [2e^2/h]$', xlim=(focus_Bs[0], focus_Bs[-1]), rasterized=True,
                  manual_cbar=True, cbar_loc=[0.55, 0.94, 0.22, 0.015], cbar_orientation='horizontal',
                  cb_ticks_loc='top', cb_label_pos='top', cbar=False)
    ax1.plot(focus_Bs, pf.focusing_line(focus_Bs, s*focus_dims['Wx']-s*focus_dims['W_BL'], p=1)*t*s,
             color='k', linestyle='dotted', lw=2.5)
    ax1.plot(focus_Bs, pf.focusing_line(focus_Bs, s*focus_dims['Wx']-s*focus_dims['W_BL'], p=2)*t*s,
             color='k', linestyle='dotted', lw=2.5)
    ax1.plot(focus_Bs, pf.focusing_line(focus_Bs, s*focus_dims['Wx']-s*focus_dims['W_BL'], p=3)*t*s,
             color='k', linestyle='dotted', lw=2.5)
    ax1.plot(focus_Bs, pf.focusing_line(focus_Bs, s*focus_dims['Wx']-s*focus_dims['W_BL'], p=4)*t*s,
             color='k', linestyle='dotted', lw=2.5)
    ax1.plot(dis_Bs, [0.3*t]*len(dis_Bs), color='k', linestyle='dashed', lw=3.5)
    ax1.set_ylim(focus_Es[0], focus_Es[-1]);

    ax1.yaxis.tick_right()
    ax1.yaxis.set_label_position("right")

#     plt.subplots_adjust(hspace=1.2)
    plt.savefig(name, bbox_inches='tight')
    plt.show()


# In[12]:


focus_data()


# In[13]:


def average_line_cuts(data_dict, confs, Bs, V_Gs, mag_ind=0):
    # Average over configs
    mag_conds = []
    for conf in confs:
        G_R, G_TL, G_TR = zip(*data_dict[conf])
        G_R = np.reshape(G_R, (len(Bs), len(V_Gs)))
        mag_conds.append(G_R[mag_ind, :])
    return sum(mag_conds)/len(confs)


def avg_over_Bs(G, Bs, avg_B=(20, 21)):
    peak_Bs = (avg_B[0] <= Bs)*(Bs <= avg_B[1])
    avg = sum(G[peak_Bs, :])/G[peak_Bs, :].shape[0]
    return avg


def focus_no_dis():
    name = 'focusing_no_dis.pdf'

    path = os.path.dirname(os.getcwd()) + '/data/'

    out_name = 'with_gates/focus_cond_E03_B21T_N6_stdvs_means_Bs_VGs_dy3'
    # Write everything to a pickle file
    with open(path + out_name + '.p', 'rb') as fp:
        dis_data = pickle.load(fp)
        dis_Bs = pickle.load(fp)
        dis_V_Gs = pickle.load(fp)
        dis_means_stdvs = pickle.load(fp)
        dis_confs = pickle.load(fp)
        dis_dims = pickle.load(fp)
        dis_params = pickle.load(fp)

    out_name = 'with_gates/focus_cond_E03_B21T_N6_Bs_VGs_dy3_no_disorder'
    # Write everything to a pickle file
    with open(path + out_name + '.p', 'rb') as fp:
        no_dis_data = pickle.load(fp)
        no_dis_Bs = pickle.load(fp)
        no_dis_V_Gs = pickle.load(fp)
        no_dis_means_stdvs = pickle.load(fp)
        no_dis_confs = pickle.load(fp)
        no_dis_dims = pickle.load(fp)
        no_dis_params = pickle.load(fp)

    fig = plt.figure()
    fig.set_size_inches(8, 7)  # x, y
    gs = gridspec.GridSpec(13, 2)

    s = 9  # Scaling parameter
    t = 2.8/s # Hopping element in eV
    dis_Bs = dis_Bs/s**2
    no_dis_Bs = no_dis_Bs/s**2
    dis_V_Gs = dis_V_Gs*t
    no_dis_V_Gs = no_dis_V_Gs*t


    labels = [r'$\mathrm{(a)}$']
    labellocs = [(0.02, 0.88)]
    conf = 0
    mean_stdv = no_dis_means_stdvs[0]
    G_no_dis, G_TL, G_TR = zip(*no_dis_data[mean_stdv][conf])
    labellocs = [(0.02, 0.88)]
    ax1 = plt.subplot(gs[:8, :])
    normalizer = mpl.colors.Normalize(vmin=min(G_no_dis), vmax=max(G_no_dis))
    subplot_color(fig, ax1, normalizer(G_no_dis), no_dis_Bs, no_dis_V_Gs, sharexax=False, cbar_ticks=[0.0, 0.5, 1.0],
                  vmin=None, vmax=None, ylabel=r'$V_G \ [eV]$', xlabel=r'$B \ [T]$', xticks=None,
                  yticks=[-0.15, 0.0, 0.15, 0.3, 0.45], transpose=False, pcolor=True, normalizer=False, cmap='magma',
                  norm=1.0, labellocs=labellocs, labels=labels, label_color='white',
                  barlabel=r'$(G - G_{\mathrm{min}})/\ G_{\mathrm{max}}$', xlim=(no_dis_Bs[0], no_dis_Bs[-1]),
                  ylim=(no_dis_V_Gs[0], no_dis_V_Gs[-1]), rasterized=True)

    cut_ylim = (0.7, 1.0)
    cut_yticks = [0.75, 0.85, 0.95]
    ax2 = plt.subplot(gs[8:, 0])
    labels = [r'$\mathrm{(b)}$']
    labellocs = [(0.8, 0.18)]
    G_no_dis = np.reshape(G_no_dis, (len(no_dis_Bs), len(no_dis_V_Gs)))
    mean_stdv = dis_means_stdvs[1]
    G_dis, G_TL, G_TR = zip(*dis_data[mean_stdv][conf])
    dis_normalizer = mpl.colors.Normalize(vmin=min(G_dis), vmax=max(G_dis))
    G_dis = np.reshape(G_dis, (len(dis_Bs), len(dis_V_Gs)))
    # Line cuts, single magnetic field at a time
    cuts=[101]
    for cut in cuts:
        subplot_line(ax2, no_dis_V_Gs, normalizer(G_no_dis[cut, :]), line_label=None,
                     xticks=[0.0, 0.2, 0.4], yticks=cut_yticks, ylim=cut_ylim,
                     xlim=[no_dis_V_Gs[0], no_dis_V_Gs[-1]], sharexax=False, title=None,
                     textloc=[0.5, 0.5], labellocs=labellocs, labels=labels, xlabel=r'$V_G \ [eV]$',
                     flip=False, ylabel=r'$(G - G_{\mathrm{min}})/\ G_{\mathrm{max}}$', shareyax=False)
        subplot_line(ax2, dis_V_Gs, normalizer(G_dis[cut, :]), line_label=None,
                     xticks=[0.0, 0.2, 0.4], yticks=cut_yticks, ylim=cut_ylim,
                     xlim=[no_dis_V_Gs[0], no_dis_V_Gs[-1]], sharexax=False, title=None,
                     textloc=[0.5, 0.5], labellocs=labellocs, labels=labels, xlabel=r'$V_G \ [eV]$',
                     flip=False, ylabel=r'$(G - G_{\mathrm{min}})/\ G_{\mathrm{max}}$', shareyax=False,
                     linestyle='dashed')
    # Average over magnetic field values at the second peak
    ax3 = plt.subplot(gs[8:, 1])
    labels = [r'$\mathrm{(c)}$']
    labellocs = [(0.8, 0.18)]
    no_dis_B_avg = avg_over_Bs(G_no_dis, no_dis_Bs, avg_B=(20./s**2, 21./s**2))
    dis_B_avg = avg_over_Bs(G_dis, dis_Bs, avg_B=(20./s**2, 21./s**2))
    subplot_line(ax3, no_dis_V_Gs, normalizer(no_dis_B_avg), line_label=None,
                 xticks=[0.0, 0.2, 0.4], yticks=cut_yticks, ylim=cut_ylim,
                 xlim=[no_dis_V_Gs[0], no_dis_V_Gs[-1]], sharexax=False, title=None,
                 textloc=[0.5, 0.5], labellocs=labellocs, labels=labels, xlabel=r'$V_G \ [eV]$',
                 flip=False, ylabel=r'$(G - G_{\mathrm{min}})/\ G_{\mathrm{max}}$', shareyax=False)
    subplot_line(ax3, dis_V_Gs, dis_normalizer(dis_B_avg), line_label=None, xticks=[0.0, 0.2, 0.4],
                 yticks=cut_yticks, ylim=cut_ylim, xlim=[dis_V_Gs[0], dis_V_Gs[-1]],
                 sharexax=False, title=None, textloc=[0.5, 0.5],
                 labellocs=labellocs, labels=labels, xlabel=r'$V_G \ [eV]$', flip=False,
                 ylabel=r'', shareyax=True, linestyle='dashed')

    plt.tight_layout()
#     plt.subplots_adjust(hspace=1.2)
    plt.savefig(name, bbox_inches='tight')
    plt.show()


# In[14]:


focus_no_dis()


# In[18]:


def angles_DOS():
    import numpy as np
    from numpy import sqrt, pi, log
    import matplotlib.pyplot as plt
    import matplotlib.cm as cm

    cmap = cm.inferno
    fig = plt.figure()
    fig.set_size_inches(8, 11.5)  # x, y
    gs = gridspec.GridSpec(100, 1000)

    plt.rc('font', family='serif')
    plt.rc('text', usetex=True)

    path = os.path.dirname(os.getcwd()) + '/data/data_elias/'
    #path ='/builds/torosdahl/dis_boundary_graphene-data/data/data_elias/'

    # panel (a) (scattering as a function of lambda, L)

    L = 300                         # boundary length

    D = 1                           # width of scattering region
    amp = 0                         # amplitude of sine modulation of the boundary
    period = 1                      # period of sine modulation of the boundary

    # energies at which to solve the scattering problem
    emin = 0.03
    emax = 0.20
    estep = 0.005
    energies = np.arange(emin, emax + estep, estep)
    nE = len(energies)

    # Fermi wavelengths
    lmbdas = sqrt(3) * pi / energies
    lmbdas_l = np.arange(26, 195, 1)

    edge = 'zigzag'                 # edge type

    DV0s = [0.0, 0.03, 0.2]         # value of E - Vd, where Vd is the mean value
                                    # of the disorder potential
                                    # DV0 == 0 <==> broken law of reflection
                                    # DV0 != 0 <==> preserved law of reflection

    # disorder strengths sigma_d
    Vmin = 0.05
    Vmax = 0.05
    Vstep = 0.0025
    Vs = np.arange(Vmin, Vmax + Vstep - Vstep / 1000, Vstep)
    nV = len(Vs)

    # distance from the boundary on which disorder potential is applied
    dmin = 0.4
    dmax = 0.4

    # number of disorder configurations to average
    nruns = 100

    # plot panel (a)
    ax1 = plt.subplot(gs[:60, :])

    ax1.set_xlabel(r'markers: $\lambda_F [a]$\,,~ solid lines: $2\pi L [a]$', fontsize=25)
    ax1.set_ylabel(r'markers: $10\cdot\sigma^2(\varphi)$\,,~ solid lines: $\mathrm{Var}(\phi)$',
                   fontsize=25)
    ax1.set_xlim(25, 200)
    ax1.set_ylim(10**(-4), 3*10**(-1))
    ax1.set_xscale('log')
    ax1.set_yscale('log')
    ax1.tick_params(width=1.5, size=6, labelsize=20)
    plt.xticks([25, 50, 100, 200], ['25', '50', '100', '200'], fontsize=20)
    plt.yticks([10**(-4), 10**(-3), 10**(-2), 10**(-1)],
               ['$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$'],
               fontsize=20)
    ax1.tick_params(axis='x', which='minor', bottom=False)
    ax1.xaxis.set_minor_formatter(ticker.NullFormatter())

    plt.text(25.5, 1.9*10**(-1), r'(a)', fontsize=25)

    leg = []  # legend

    ### variance of scattering angle for tight-binding at E_F > 0 ###
    for DV0 in DV0s:
        V0min = emin - DV0
        V0max = emax - DV0
        filename = path + 'L' + str(L) + '_D' + str(D) + '_a' + str(amp) + '_p' + str(period) + '_E' +         str(emin) + '-' + str(emax) + '_' + edge + '_V0' + str(V0min) + '-' + str(V0max) + '_V' +         str(round(Vmin, 3)) + '-' + str(round(Vmax, 3)) + '_d' + str(dmin) + '-' + str(dmax) + '_runs' +         str(nruns) + 'var_phi.npz'
        var_phis = np.load(filename)['varphi']
        dots, = ax1.plot(lmbdas, 10*(var_phis[:, 0, 0, 0] + var_phis[:, 0, 0, 1]) / 2 * (pi / 180)**2,
                         '.:', color=cmap(2.5*(0.2**0.7-DV0**0.7)), markersize=8, linewidth=0.5)
        leg.append(dots)

    ### variance of scattering phase for tight-binding at E_F = 0 ###
    # analytic solution for preserved and broken law of reflection
    ax1.plot(lmbdas_l, 4 * Vs[0]**2 / (lmbdas_l / (2*pi)) / (1 + 0.2**2)**2,
             color='k', linewidth=1)
    ax1.plot(lmbdas_l, 1.4 * Vs[0] * np.ones(len(lmbdas_l)),
             color=cmap(2.5*0.2**0.7), linewidth=1)

    ax1.legend(leg,
               [r'$V_d = E_F$',
                r'$V_d = E_F - 0.03t$',
                r'$V_d = E_F - 0.2t$'],
                loc='lower left',
                bbox_to_anchor=(-0.02, -0.03),
                fontsize=20,
                labelspacing=0.2,
                frameon=False)

    # panel (b) (inset of panel (a), scattering as a function of disorder)

    E = 0.2                         # energy at which to solve the scattering
                                    # problem
    lmbda = np.sqrt(3) * pi / E     # Fermi wavelength

    # disorder strengths sigma_d
    Vmin = 0
    Vmax = 0.25
    Vstep = 0.0025
    Vs = np.arange(Vmin, Vmax + Vstep - Vstep / 1000, Vstep)

    # plot panel (b)
    ax2 = fig.add_axes([0.58, 0.6, 0.3, 0.15])

    ax2.set_xlabel(r'$s_d^2\, [t]$', fontsize=25)
    ax2.set_ylabel(r'$10\cdot\sigma^2(\varphi)$',
                   fontsize=25)

    ax2.set_xlim(10**(-4), 0.0625)
    ax2.set_ylim(7*10**(-5), 1) # (2 * 10**(-7), (pi/2)**2)
    ax2.set_xscale('log')
    ax2.set_yscale('log')
    ax2.tick_params(width=1.5, size=6, labelsize=20)
    plt.yticks([10**(-4), 10**(-2), 1],
               ['$10^{-4}$', '$10^{-2}$', '$10^0$'],
               fontsize=20)
    plt.text(1.1*10**(-4), 2*10**(-1), r'(b)', fontsize=25)


    ### variance of scattering angle for tight-binding at E_F > 0 ###
    for DV0 in DV0s:
        V0 = E - DV0
        V0 = np.round(V0, 6)  # To round off numerical error in subtracting
        filename = path + 'L' + str(L) + '_D' + str(D) + '_a' + str(amp) + '_p' + str(period) + '_E' +         str(E) + '-' + str(E) + '_' + edge + '_V0' + str(V0) + '_V' + str(Vmin) + '-' + str(Vmax) + '_d' +         str(dmin) + '-' + str(dmax) + '_runs' + str(nruns) + 'var_phi.npz'
        var_phis = np.load(filename)['varphi']
        ax2.plot(Vs**2, 10*(var_phis[0, :, :, 0] + var_phis[0, :, :, 1]) / 2 * (pi / 180)**2,
                 '.', color=cmap(2.5*(0.2**0.7-DV0**0.7)), linewidth=0.5)

    ### variance of scattering phase for tight-binding at E_F = 0 ###
    # analytic solution for preserved and broken law of reflection
    ax2.plot(Vs**2, 4 * Vs**2 / (lmbda / (2*pi)) / (1 + 0.2**2)**2,
             color='k', linewidth=1)
    ax2.plot(Vs**2, 1.4 * Vs,
             color=cmap(2.5*0.2**0.7), linewidth=1)

    # line to show at which value panel (a) is computed
    ax2.plot([2.5*10**(-3), 2.5*10**(-3)], [10**(-4), 8*10**(-1)], ':',
              color='grey', linewidth=2)

    ### momentum resolved DOS of edge states (panels (c,d)) ###

    path = os.path.dirname(os.getcwd()) + '/data/'
    out_name = 'Edge_DOS'
    # Write everything to a pickle file
    with open(path + out_name + '.p', 'rb') as fp:
        dos_dict = pickle.load(fp)
        Es = pickle.load(fp)
        ks = pickle.load(fp)
        dis_means = pickle.load(fp)
        params = pickle.load(fp)
        Wx = pickle.load(fp)
        lattice_phase = pickle.load(fp)

    # panel (c)
    ax3 = plt.subplot(gs[70:, :460])
    labels = [r'$\mathrm{(c)}$']
    labellocs = [(0.02, 0.88)]
    dis_mean = 0.03
    kxs, ky = zip(*ks)
    subplot_color(fig, ax3, np.log10(dos_dict[dis_mean]), np.array(kxs)/np.pi, Es, sharexax=False,
                  cbar_ticks=[0.0, 0.5, 1.0],
                  vmin=None, vmax=None, ylabel=r'$E \ [t]$', xlabel=r'$k_\parallel \ [\pi/a]$', xticks=[0.5, 0.7, 0.9],
                  yticks=[-0.4, -0.2, 0.0, 0.2, 0.4], transpose=False, pcolor=False, normalizer=False, cmap='magma',
                  norm=1.0, labellocs=labellocs, labels=labels, label_color='white',
                  barlabel=r'log$\rho$', xlim=(0.4, 1.6),
                  ylim=(-0.4, 0.4), rasterized=True, reshape_data=False, cbar=False)
    ax3.axhline(0, color='g', lw=1.5, linestyle='dashed');
    ax3.set_xlim(0.4, 1)

    # panel (d)
    ax4 = plt.subplot(gs[70:, 480:950])
    labels = [r'$\mathrm{(d)}$']
    labellocs = [(0.02, 0.88)]
    dis_mean = 0.1
    kxs, ky = zip(*ks)
    subplot_color(fig, ax4, np.log10(dos_dict[dis_mean]), np.array(kxs)/np.pi, Es, sharexax=False,
                  cbar_ticks=[0, 1, 2, 3, 4], shareyax=True,
                  vmin=None, vmax=None, ylabel=None, xlabel=r'$k_\parallel \ [\pi/a]$', xticks=[0.5, 0.7, 0.9],
                  yticks=[-0.4, -0.2, 0.0, 0.2, 0.4], transpose=False, pcolor=False, normalizer=False, cmap='magma',
                  norm=1.0, labellocs=labellocs, labels=labels, label_color='white',
                  barlabel=r'log$\rho$', xlim=(0.4, 1.6),
                  ylim=(-0.4, 0.4), rasterized=True, reshape_data=False, cbar=True)

    ax4.axhline(0, color='g', lw=1.5, linestyle='dashed');
    ax4.set_xlim(0.4, 1)

    plt.savefig('sigma_phi_tight_binding.pdf', bbox_inches='tight')
    plt.show()


# In[19]:


angles_DOS()


==> anc/plot_functions.py <==
import kwant
import numpy as np
import matplotlib.pyplot as plt
import constants as const
import focusing_functions as func


def potential_decays(alpha_ys, ys, N=6, d_y=0, V_G=1):
    """Plot side gate potential profiles from the boundary and into the
    graphene sheet for different decay lengths.

    Parameters
    ------------
    alpha_ys: iterable of floats
        Iterable of values for the inverse decay length of the side gate
        potential adjacent to the disordered boundary along the y direction
        (into the graphene sheet), in units of inverse lattice constant.
    ys: iterable of floats
        y coordinate values at which to evaluate the gate potential, in units
        of the lattice constant.
    N: int
        Extent of the disordered region into the graphene sheet, in units
        of rows of sites. A vertical line is plotted at the corresponding
        y value.
    d_y: float
        Extent of the side gate away from its center along y, in units of the
        lattice constant. At y = d_y, the potential is half of its maximum
        value.
    V_G: float
        Value of the side gate potential, in units of the hopping parameter t.
    """

    fig = plt.figure(figsize=(7, 5.5))
    for alpha_y in alpha_ys:
        plt.plot(ys, [func.gate_pot_y(y, V_G, alpha_y, d_y) for y in ys],
                 label=r'$\alpha_y = $'+str(alpha_y))
    plt.legend()
    plt.axvline(func.edge_rows_to_y(N), color='k', ls='--', lw=0.5)
    plt.ylabel(r'$V_G$', size=18)
    plt.xlabel(r'$y$ [a]', size=18)
    plt.xlim(ys[0], ys[-1])


def plot_gate_pot(syst, dims, V_G=1, mask_profile=True):
    """Plot a colormap of the side gate potential profile in the graphene
    magnetic focusing device.

    Parameters
    ------------
    syst: kwant.system.FiniteSystem
        The finalized Kwant system for the graphene magnetic focusing device.
    dims: dict
        Dictionary of dimension parameters that are fed to the function
        func.gate_potential.
    V_G: float
        Value of the gate potential in units of the hopping element t.
    mask_profile: bool
        whether to plot the potential over the whole device (False), or only
            in the parts where the potential is actually included in the
            computation, i.e. not in the leads (True). """
    
    def square(site):
        x, y = site.pos
        return (0 <= x < dims['Wx'] + 2*dims['dWx']) and (0 <= y < dims['Wy'])
    
    def pot_by_site(site):
        x, y = site.pos
        pot = func.gate_potential(x, y, V_G, dims['alpha_x'], dims['alpha_y'],
            dims['x_0'], dims['d_x'], dims['d_y'])
        if not mask_profile:
            return pot
        else:
            return pot if square(site) else 0
    
    fig = kwant.plotter.map(syst, pot_by_site, oversampling=10,
                            cmap='gist_heat_r', colorbar=True, show=False)
    fig.set_size_inches(30, fig.get_figheight(), forward=True)


def current_density(syst, params, E=0, lead=0):
    """Compute and plot the current density in the graphene focusing device.

    Parameters
    ------------
    syst: kwant.system.FiniteSystem
        The finalized Kwant system for the graphene magnetic focusing device.
    params: dict
        Dictionary of parameters that is passed to Kwant solvers for
        computation.
    E: float
        The Fermi energy at which to compute the current density.
    lead: int
        The index of the source lead from which to inject current.
        lead=1 is the right bottom lead, lead=0 the left bottom lead.
    """

    wf = kwant.wave_function(syst, energy=E, params=params)
    psi = wf(lead)
    J = kwant.operator.Current(syst)
    J_bound = J.bind(params=params)
    # Sum current local from all scattering states on the left
    J_modes = sum(J_bound(p) for p in psi)
    fig = plt.figure(figsize=(12, 8))
    ax = plt.axes()
    kwant.plotter.current(syst, J_modes, ax=ax, colorbar=True);
    plt.show()
    
    
def particle_density(syst, params, E=0, lead=1):
    """Compute and plot the particle density in the graphene focusing device.

    Parameters
    ------------
    syst: kwant.system.FiniteSystem
        The finalized Kwant system for the graphene magnetic focusing device.
    params: dict
        Dictionary of parameters that is passed to Kwant solvers for
        computation.
    E: float
        The Fermi energy at which to compute the particle density.
    lead: int
        The index of the source lead from which to inject carriers.
        lead=1 is the right bottom lead, lead=0 the left bottom lead.
    """

    wf = kwant.wave_function(syst, energy=E, params=params)
    psi = wf(lead)
    rho = kwant.operator.Density(syst)
    rho_bound = rho.bind(params=params)
    # Sum density due to all incident modes
    rho_modes = sum(rho_bound(p) for p in psi)
    fig = plt.figure(figsize=(12, 8))
    ax = plt.axes()
    kwant.plotter.map(syst, rho_modes, ax=ax, colorbar=True)
    plt.show()


def focusing_line(Bs, W, p=1):
    """ A line representing the Fermi energy as a function of magnetic field
    at which focusing resonance p appears in the magnetic focusing device.

    Parameters:
    -------------
    Bs: iterable of floats
        Magnetic field values in T at which to compute the resonance
        Fermi energy.
    W: float
        Separation between the midpoints of the source and drain leads
        in units of the lattice constant a.
    p: int
        Order of the focusing resonance for which to compute the line.

    Returns
    -------------
    E_Fs: iterable of floats
        The values of the Fermi energy at which a focusing resonance appears
        for the given magnetic field values, in units of the hopping element t.
    """
    return np.sqrt(3)/(4*p) * const.e*const.a**2*1e-20*W/const.hbar * Bs


def plot_color_data(data, xs, ys, figsize=(14, 7), title='Magnetic focusing',
                    xlabel=r'B$ [T]', ylabel=r'$E_F$ [t]', pcolor=False,
                    cmap=None, transpose=False, vmax=None, vmin=None,
                    clabel=r' ', norm=1.0, normalizer=None):
    
    """A function to plot colormaps as a function of parameters. """

    fig = plt.figure(figsize=figsize)
    dat = np.reshape(data, (len(xs), len(ys)))/norm
    if not pcolor:
        if transpose:
            dat = dat.T
        plt.imshow(dat, origin = 'lower',
                   extent=[min(xs), max(xs), min(ys), max(ys)],
                   aspect='auto', cmap=cmap, vmin=vmin, vmax=vmax,
                   norm=normalizer)
    else:
        if transpose:
            dat = dat.T
            Xs, Ys = np.meshgrid(ys, xs, indexing='ij')
        else:
            Xs, Ys = np.meshgrid(xs, ys, indexing='ij')
        plt.pcolormesh(Xs, Ys, dat, cmap=cmap, vmin=vmin, vmax=vmax,
                       norm=normalizer)
    plt.colorbar().set_label(label=clabel, size=20)
    plt.xlabel(xlabel, size=20)
    plt.ylabel(ylabel, size=20)
    plt.title(title, size=20)
